Universal Policies for Software-Defined MDPs

We introduce a new programming paradigm called oracle-guided decision programming in which a program specifies a Markov Decision Process (MDP) and the language provides a universal policy. We prototype a new programming language, Dodona, that manifests this paradigm using a primitive 'choose' representing nondeterministic choice. The Dodona interpreter returns either a value or a choicepoint that includes a lossless encoding of all information necessary in principle to make an optimal decision. Meta-interpreters query Dodona's (neural) oracle on these choicepoints to get policy and value estimates, which they can use to perform heuristic search on the underlying MDP. We demonstrate Dodona's potential for zero-shot heuristic guidance by meta-learning over hundreds of synthetic tasks that simulate basic operations over lists, trees, Church datastructures, polynomials, first-order terms and higher-order terms.

==> anc/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/README.md <==
# dodona
Prototype oracle-guided decision language.


==> anc/requirements.txt <==
torch==1.6.0
pyrsistent
graphviz
numpy
sympy
tensorboard
tqdm
tensorflow
pytorch-lightning
pyro5
nose
pandas
matplotlib


==> anc/src/bin/plot.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

import json
import math
import pandas as pd
import matplotlib.pyplot as plt

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument('--results', action='store', dest='results', type=str, required=True)
    parser.add_argument('--fig_x', action='store', dest='fig_x', type=int, default=14)
    parser.add_argument('--fig_y', action='store', dest='fig_y', type=int, default=10)
    parser.add_argument('--dpi', action='store', dest='dpi', type=int, default=80)

    parser.add_argument('--font_size', action='store', dest='font_size', type=int, default=12)
    parser.add_argument('--title_size', action='store', dest='title_size', type=int, default=20)
    parser.add_argument('--out', action='store', dest='out', type=str, default="plot.png")

    opts = parser.parse_args()

    with open(opts.results, 'r') as f: results = json.load(f)

    for split in ["train", "valid", "test"]:
        data = {}
        data['task'] = []
        data['percent'] = []

        for task, losses in results[split].items():
            random_loss = 0.0
            actual_loss = 0.0

            for n_choices, loss in losses:
                if n_choices == 0:
                    print("[error] 0 choices: ", task, n_choices, loss)
                    # TODO: assertion failure
                    continue
                random_loss += - math.log(1/n_choices)
                actual_loss += loss

            random_loss /= len(losses)
            actual_loss /= len(losses)

            data['task'].append(task)

            score = math.log(random_loss / actual_loss)
            data['percent'].append(score)

        df = pd.DataFrame(data=data)

        x = df.loc[:, ['percent']]
        df['percent_z'] = x  # (x - x.mean())/x.std()
        df['colors'] = ['red' if x < 0 else 'green' for x in df['percent_z']]
        df.sort_values('percent_z', inplace=True)
        df.reset_index(inplace=True)

        # Draw plot
        plt.figure(figsize=(opts.fig_x,opts.fig_y), dpi=opts.dpi)
        plt.hlines(y=df.index, xmin=0, xmax=df.percent_z, color=df.colors, alpha=0.4, linewidth=5)

        # Decorations
        plt.gca().set(ylabel='Task', xlabel='log(random_loss / actual_loss)')
        plt.yticks(df.index, df.task, fontsize=opts.font_size)
        plt.title('Evaluating Oracle on Held-out Tasks%s' % (split if split != "test" else ""), fontdict={'size':opts.title_size})
        plt.grid(linestyle='--', alpha=0.5)
        plt.savefig("%s_%s" % (split, opts.out))


==> anc/src/bin/prepare_data.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.bridge import EdgeType, Graph, Datapoint, GraphBatch
import torch
import torch.utils.data
import os
import json
import math
import random
import pickle
import logging
import tempfile
from collections import namedtuple
from tqdm import tqdm
import multiprocessing
from itertools import cycle, islice

# from https://docs.python.org/3/library/itertools.html#recipes
def roundrobin(*iterables):
    "roundrobin('ABC', 'D', 'EF') --> A D E B F C"
    # Recipe credited to George Sakkis
    num_active = len(iterables)
    nexts = cycle(iter(it).__next__ for it in iterables)
    while num_active:
        try:
            for next in nexts:
                yield next()
        except StopIteration:
            # Remove the iterator we just exhausted from the cycle.
            num_active -= 1
            nexts = cycle(islice(nexts, num_active))

def tensorize_graph(graph, vocab, read_only):
    def tokenize_node(node):
        if node in vocab:
            return vocab[node]
        elif read_only:
            raise Exception("TODO: UNKNOWN token [%s] NYI (eventually just use |vocab|)" % node)
        else:
            # Note: 0 is reserved for the PAD value!
            k = 1 + len(vocab)
            vocab[node] = k
            return k

    return Graph(
        nodes        = torch.tensor([tokenize_node(node) for node in graph.nodes], dtype=torch.long),
        edges        = torch.tensor([[int(e.etype), e.src, e.dst] for e in graph.edges]),
        choice_nodes = torch.tensor(graph.choice_nodes, dtype=torch.long)
    )

class Tensorizer:
    def __init__(self):
        self.vocab = {}

    def tensorize_datapoint(self, dp):
        return Datapoint(
            task  = dp.task,
            graph = tensorize_graph(dp.graph, vocab=self.vocab, read_only=False),
            target_idx = dp.target_idx,
            n_steps_remaining=dp.n_steps_remaining
        )

def split_tvt(xs, p_valid, p_test):
    p_train = 1.0 - (p_valid + p_test)

    n_train = math.floor(len(xs) * p_train)
    n_valid = math.floor(len(xs) * p_valid)

    return {
        "train" : xs[:n_train],
        "valid" : xs[n_train:n_train+n_valid],
        "test"  : xs[n_train+n_valid:]
    }

def filename2iter(filename):
    with open(filename, "rb") as f:
        while True:
            try:             yield pickle.load(f)
            except EOFError: break

if __name__ == '__main__':
    logging.basicConfig(level=logging.INFO)
    logging.info("------- prepare_data.py  -------")

    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("in_dir", type=str)
    parser.add_argument("out_dir", type=str)

    parser.add_argument("--seed", action="store", dest="seed", type=int, default=0)
    parser.add_argument("--p_valid", action="store", dest="p_valid", type=float, default=0.2)
    parser.add_argument("--p_test",  action="store", dest="p_test",  type=float, default=0.2)

    parser.add_argument("--n_per_task",  action="store", dest="n_per_task", type=int, default=500)
    parser.add_argument("--n_distrib", action="store", dest="n_distrib", type=int, default=48)
    opts = parser.parse_args()

    logging.info("Setting seed: %d", opts.seed)
    random.seed(opts.seed)

    task_filenames = os.listdir(opts.in_dir)
    logging.info("# Tasks: %d", len(task_filenames))

    logging.info("Shuffling tasks...")
    random.shuffle(task_filenames)

    logging.info("Splitting...")
    task_splits = split_tvt(task_filenames, p_valid=opts.p_valid, p_test=opts.p_test)
    for split in task_splits:
        logging.info("# %s: %d", split, len(task_splits[split]))

    tensorizer = Tensorizer()

    logging.info("Shuffling within each task in temporary directory...")
    tmpdir = tempfile.TemporaryDirectory()
    for task_idx, task_filename in enumerate(task_filenames):
        logging.info("[%d] Loading %s...", task_idx, task_filename)
        dps = list(filename2iter(os.path.join(opts.in_dir, task_filename)))
        logging.info("# dps: %d", len(dps))
        random.shuffle(dps)

        for i in range(0, len(dps), opts.n_per_task):
            tmp_filename = "%s_%4d" % (task_filename, i)
            logging.info("Writing @%d to %s...", i, tmp_filename)
            with open(os.path.join(tmpdir.name, tmp_filename), "wb") as f:
                for dp in dps[i:(i+opts.n_per_task)]:
                    pickle.dump(tensorizer.tensorize_datapoint(dp), f)


    metadata = {
        "vocab" : tensorizer.vocab
    }

    logging.info("Writing metadata...")
    with open(os.path.join(opts.out_dir, "metadata.json"), 'w') as f: json.dump(metadata, f)

    logging.info("Creating output directories...")
    outdirs = {}
    for split in task_splits:
        outdirs[split] = os.path.join(opts.out_dir, split)
        os.makedirs(outdirs[split], exist_ok=False)

    logging.info("Starting round-robin over tmp tasks...")
    for split in task_splits:
        logging.info("Round-robin for %s...", split)
        tmp_tasks = []
        for tmp_filename in os.listdir(tmpdir.name):
            if tmp_filename[:-5] in task_splits[split]: # note the %4d above
                tmp_tasks.append(tmp_filename)

        logging.info("# tmp tasks: %d", len(tmp_tasks))
        iters = [filename2iter(os.path.join(tmpdir.name, tmp_task)) for tmp_task in tmp_tasks]
        random.shuffle(iters)
        n_iters = len(iters)

        for dp_idx, dp in enumerate(roundrobin(*iters)):
            distrib_idx = (dp_idx / n_iters) % opts.n_distrib
            with open(os.path.join(outdirs[split], "distrib_idx_%d.pkl" % distrib_idx), 'ab') as f:
                pickle.dump(dp, f)


==> anc/src/bin/process_file.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.initial_env import mk_initial_env
from dodona.lang.eval import eval_file

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("filename", type=str)
    parser.add_argument("--verbose", action="store", dest="verbose", type=int, default=1)
    opts = parser.parse_args()

    env = mk_initial_env()
    eval_file(filename=opts.filename, env=env, verbose=opts.verbose)


==> anc/src/bin/run_data_generators.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.initial_env import mk_initial_env
from dodona.lang.eval import eval_file

import subprocess
import os
import multiprocessing as mp

if __name__ == '__main__':
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("--verbose", action="store", dest="verbose", type=int, default=1)
    parser.add_argument("--n_cpus", action="store", dest="n_cpus", type=int, default=None)
    opts = parser.parse_args()

    def run(filename):
        print("RUNNING: ", filename)
        env = mk_initial_env()
        eval_file(filename=os.path.join("lib/tasks", filename), env=env, verbose=opts.verbose)

    existing_task_files = os.listdir("data/tasks")
    if existing_task_files:
        raise Exception("please remove %d old task files before calling script" % len(existing_task_files))

    filenames = os.listdir("lib/tasks")

    n_cpus = opts.n_cpus if opts.n_cpus is not None else mp.cpu_count()
    with mp.Pool(n_cpus) as p:
        print(p.map(run, filenames))


==> anc/src/bin/serve.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.oracle.module import OracleModule
from dodona.bridge import Graph
import argparse
import logging
import json
import os
from types import SimpleNamespace
import Pyro5
from Pyro5.api import expose, Daemon, locate_ns

@expose
class OracleServer:
    def __init__(self, checkpoint, **kwargs):
        self.pretrained_model = OracleModule.load_from_checkpoint(checkpoint, **kwargs)
        self.pretrained_model.freeze()

    def predict(self, graph):
        graph = Graph(*graph)
        pi = self.pretrained_model.forward(graph)
        # note: need to return a Python list
        return pi.tolist()

logging.basicConfig(level=logging.INFO)
logging.info("------- serve.py  -------")

Pyro5.config.COMPRESSION = False
Pyro5.config.SERVERTYPE = "multiplex"
logging.info("Pyro5.config: %s", Pyro5.config.dump())

parser = argparse.ArgumentParser()
# expecting 'model.ckpt', 'opts.json', and 'metadata.json'
parser.add_argument('--model_dir', action='store', dest='model_dir', type=str, required=True)
parser.add_argument('--host', action='store', dest='host', type=str, default="localhost")
parser.add_argument('--port', action='store', dest='port', type=int, default=9092)

opts = parser.parse_args()

with open(os.path.join(opts.model_dir, 'opts.json'), 'r') as f:
    module_opts = json.load(f, object_hook=lambda d: SimpleNamespace(**d))
    # so it can find the metadata
    setattr(module_opts, 'data_dir', opts.model_dir)

server = OracleServer(os.path.join(opts.model_dir, "model.ckpt"), opts=module_opts)

with Daemon(host=opts.host, port=opts.port) as daemon:
    server_uri = daemon.register(server)
    with locate_ns() as ns:
        ns.register("oracle", server_uri)
    logging.info("Oracle server running.")
    daemon.requestLoop()


==> anc/src/bin/test.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.oracle.data import OracleDataModule, OracleDataset
from dodona.oracle.module import OracleModule
from dodona.oracle.trainer import OracleTrainer

from types import SimpleNamespace
import argparse
import os
import pickle
import torch
import logging
import torch
import torch.nn as nn
import itertools
import collections
import random
import sys
import json
import pytorch_lightning as pl

logging.basicConfig(level=logging.INFO)
logging.info("------- test.py  -------")

def load_opts(meta_opts):
    with open(meta_opts.opts, 'r') as f:
        opts = json.load(f, object_hook=lambda d: SimpleNamespace(**d))

    setattr(opts, 'max_cells_per_batch', meta_opts.max_cells_per_batch)
    setattr(opts, 'max_data_buffer_size', meta_opts.max_data_buffer_size)
    setattr(opts, 'data_dir', os.getenv('PT_DATA_DIR'))
    return opts

def num_choice_nodes_for(batch, batch_idx):
    n_choices = torch.sum(batch.choice_nodes[:, 0] == batch_idx).item()
    if n_choices < 1:
        raise Exception("batch_idx: %d, batch.choice_nodes: %s" % (batch_idx, batch.choice_nodes))
    return n_choices

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    # expecting 'model.ckpt', 'opts.json', and 'metadata.json'
    parser.add_argument('--opts', action='store', dest='opts', type=str, required=True) # must be relative to src/
    parser.add_argument('--ckpt', action='store', dest='ckpt', type=str, required=True) # must be relative to src/
    parser.add_argument('--max_cells_per_batch', action='store', dest='max_cells_per_batch', type=int, default=int(1e8))
    parser.add_argument('--max_data_buffer_size', action='store', dest='max_data_buffer_size', type=int, default=10)
    meta_opts = parser.parse_args()

    logging.info("Loading (remote) module opts...")
    opts = load_opts(meta_opts=meta_opts)

    logging.info("Loading (remote) module from checkpoint %s..." % meta_opts.ckpt)


    pretrained_model = OracleModule.load_from_checkpoint(meta_opts.ckpt, opts=opts).cuda()

    logging.info("Freezing module...")
    pretrained_model.freeze()

    logging.info("Disabling gradients...")
    torch.set_grad_enabled(False)

    logging.info("Switching to evaluation mode...")
    pretrained_model.eval()

    logging.info("Creating data module...")

    data_module = OracleDataModule(opts=opts)

    splits  = ["train", "valid", "test"]
    results = {} # results[split][task] = <list-of-losses>

    for split in splits:
        logging.info("Split: %s", split)
        results[split] = collections.defaultdict(list)
        data_module = OracleDataModule(opts=opts)
        data_module.setup()
        dl = data_module.mk_dataloader(data_module.datasets[split])

        for batch_num, batch in enumerate(dl):
            logging.info("  - batch[%4d]: %4d", batch_num, len(batch.tasks))

            gbatch = batch._replace(
                nodes=batch.nodes.cuda(),
                edges=batch.edges.cuda(),
                masks=batch.masks.cuda(),
                choice_nodes=batch.choice_nodes.cuda(),
                target_idxs=batch.target_idxs.cuda()
            )

            # TODO: do we need to manually send batch to device?
            losses = pretrained_model.batch2losses(gbatch).cpu()

            for batch_idx in range(len(batch.tasks)):
                n_choices = num_choice_nodes_for(batch, batch_idx)
                if n_choices > 1:
                    results[split][batch.tasks[batch_idx]].append((n_choices, losses[batch_idx].item()))

    with open(os.path.join(os.getenv('PT_OUTPUT_DIR'), "results.json"), "w") as f:
        json.dump(results, f)


==> anc/src/bin/train.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.oracle.data import OracleDataModule
from dodona.oracle.module import OracleModule
from dodona.oracle.trainer import OracleTrainer

import argparse
import os
import torch
import logging
import torch
import torch.nn as nn
import itertools
import random
import sys
import json
import pytorch_lightning as pl

def parse_train_opts(*args):
    parser = argparse.ArgumentParser()
    parser.add_argument('--philly', action='store', dest='philly', type=int, default=0)

    # Treated differently depending on whether 'philly' is enabled
    parser.add_argument('--data_dir', action='store', dest='data_dir', type=str, default="data/tensors")
    parser.add_argument('--experiments_dir', action='store', dest='experiments_dir', type=str, default="experiments/")
    parser.add_argument('--experiment', action='store', dest='experiment', type=str, default=None)

    # Effectively constants
    parser.add_argument('--log_every_n_steps', action='store', dest='log_every_n_steps', type=int, default=50)
    parser.add_argument('--profile_gpu', action='store', dest='profile_gpu', type=int, default=1)
    parser.add_argument('--early_stopping', action='store', dest='early_stopping', type=str, default='valid_loss')
    parser.add_argument('--early_stopping_min_delta', action='store', dest='early_stopping_min_delta', type=float, default=0.0)
    parser.add_argument('--early_stopping_patience', action='store', dest='early_stopping_patience', type=int, default=2)
    parser.add_argument('--reduce_lr_metric', action='store', dest='reduce_lr_metric', type=str, default='valid_loss')
    parser.add_argument('--reduce_lr_patience', action='store', dest='reduce_lr_patience', type=int, default=1)
    parser.add_argument('--reduce_lr_factor', action='store', dest='reduce_lr_factor', type=float, default=0.5)
    parser.add_argument('--precision', action='store', dest='precision', type=int, default=32)
    # parser.add_argument('--track_grad_norm', action='store', dest='track_grad_norm', type=int, default=None)
    parser.add_argument('--log_gpu_memory', action='store', dest='log_gpu_memory', type=int, default=1)
    parser.add_argument('--pin_memory', action='store', dest='pin_memory', type=int, default=0)
    parser.add_argument('--n_data_workers', action='store', dest='n_data_workers', type=int, default=4)
    parser.add_argument('--progress_bar_refresh_rate', action='store', dest='progress_bar_refresh_rate', type=int, default=50)

    # Setting
    # Cells(batch) = sum_{dp in batch} len(dp.graph.nodes)**2
    parser.add_argument('--max_cells_per_batch', action='store', dest='max_cells_per_batch', type=int, default=10000000)
    parser.add_argument('--max_nodes_per_graph', action='store', dest='max_nodes_per_graph', type=int, default=1000)

    # The approximate number of batches to store in the buffer"
    parser.add_argument('--max_data_buffer_size', action='store', dest='max_data_buffer_size', type=int, default=100)

    parser.add_argument('--random_seed', action='store', dest='random_seed', type=int, default=0)
    parser.add_argument('--n_epochs', action='store', dest='n_epochs', type=int, default=1000)
    parser.add_argument('--fast_dev_run', action='store', dest='fast_dev_run', type=int, default=0)
    parser.add_argument('--overfit_batches', action='store', dest='overfit_batches', type=int, default=0)
    parser.add_argument('--profiler', action='store', dest='profiler', type=str, default=None)
    parser.add_argument('--cpu_only', action='store', dest='cpu_only', type=int, default=0)

    # Critical Hyperparameters
    parser.add_argument('--learning_rate', action='store', dest='learning_rate', type=float, default=1e-4)
    parser.add_argument('--grad_norm_clip', action='store', dest='grad_norm_clip', type=float, default=10.0)

    # TODO: more flexibility for reusing
    parser.add_argument('--reuse_layer', action='store', dest='reuse_layer', type=int, default=0)
    parser.add_argument('--embed_dim', action='store', dest='embed_dim', type=int, default=128)
    parser.add_argument('--n_attn_layers', action='store', dest='n_attn_layers', type=int, default=12)
    parser.add_argument('--n_attn_heads', action='store', dest='n_attn_heads', type=int, default=4)
    parser.add_argument('--attn_head_dim', action='store', dest='attn_head_dim', type=int, default=32)
    parser.add_argument('--attn_intermediate_scale', action='store', dest='attn_intermediate_scale', type=int, default=1)
    parser.add_argument('--set_attn', action='store', dest='set_attn', type=int, default=1)
    parser.add_argument('--edge_attn', action='store', dest='edge_attn', type=int, default=1)
    parser.add_argument('--seq_positions', action='store', dest='seq_positions', type=int, default=1)
    parser.add_argument('--activation', action='store', dest='activation', type=str, default="gelu")
    parser.add_argument('--dropout_frac', action='store', dest='dropout_frac', type=float, default=0.2)
    parser.add_argument('--n_post_layers', action='store', dest='n_post_layers', type=int, default=1)
    parser.add_argument('--n_policy_layers', action='store', dest='n_policy_layers', type=int, default=2)

    opts = parser.parse_args(*args)
    return opts

if __name__ == '__main__':
    torch.multiprocessing.freeze_support()
    os.environ["NCCL_DEBUG"] = "INFO"

    opts = parse_train_opts()

    logging.basicConfig(level=logging.INFO)
    logging.info("------- train.py  -------")

    # This is *VERY* important for ddp!
    logging.info("Setting random seed to: %d", opts.random_seed)
    torch.manual_seed(opts.random_seed)

    # Configure the directories
    if opts.philly:
        logging.info("Setting up Philly environment...")
        setattr(opts, 'data_dir', os.getenv('PT_DATA_DIR'))
        setattr(opts, 'output_dir', os.getenv('PT_OUTPUT_DIR'))
    elif opts.experiment is None:
        experiment = "anonymous_%d" % random.randrange(sys.maxsize)
        logging.info("Setting up environment for new experiment %s..." % opts.experiment)
        setattr(opts, 'output_dir', os.path.join(opts.experiments_dir, experiment))
        os.makedirs(opts.output_dir)
    else:
        logging.info("Setting up environment for %s..." % opts.experiment)
        setattr(opts, 'output_dir', os.path.join(opts.experiments_dir, opts.experiment))
        os.makedirs(opts.output_dir)

    assert(opts.data_dir is not None)
    assert(os.path.exists(opts.data_dir))
    assert(opts.output_dir is not None)
    assert(os.path.exists(opts.output_dir))

    # Save the options used for good measure
    with open(os.path.join(opts.output_dir, "opts.json"), "w") as f: json.dump(vars(opts), f)
    logging.info("Options:\n%s", str(opts))

    data_module = OracleDataModule(opts)
    module      = OracleModule(opts)
    trainer     = OracleTrainer(opts)

    trainer.fit(model=module, datamodule=data_module)
    logging.info("DONE fitting!")


==> anc/src/dodona/__init__.py <==
#


==> anc/src/dodona/bridge.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from enum import IntEnum, auto
from collections import namedtuple

class EdgeType(IntEnum):
    LIST_IDX       = 0
    LIST_CAR       = auto()
    LIST_CDR       = auto()
    LIST_SUB       = auto()
    NAT_SHIFT      = auto()
    NEGATE         = auto()
    PMAP_KEY       = auto()
    PMAP_VALUE     = auto()
    PMAP           = auto()
    PSET           = auto()
    DATA           = auto() # catch-all
    QUOTE          = auto()
    CONTROL        = auto()
    IF_TRUE        = auto()
    IF_FALSE       = auto()
    SAME           = auto()
    PROC_BVARS     = auto()
    PROC_BODY      = auto()
    CALL           = auto()
    ARG_0          = auto()
    ARG_1          = auto()
    ARG_2          = auto()
    ARG_3          = auto()
    ARG_4          = auto()
    ARG_5          = auto()
    ARG_6          = auto()
    ARG_X          = auto()
    BVAR_0         = auto()
    BVAR_1         = auto()
    BVAR_2         = auto()
    BVAR_3         = auto()
    BVAR_4         = auto()
    BVAR_5         = auto()
    BVAR_6         = auto()
    BVAR_X         = auto()

Graph = namedtuple("Graph", [
    "nodes",        # nodes :: [Int] / [Node]
    "edges",        # edges :: [(etype-idx, src, dst)] / [Edge]
    "choice_nodes", # choice_nodes :: [Int]
    ])

Datapoint = namedtuple("Datapoint", [
    "task",             ## string
    "graph",            ## (includes list of choice nodes)
    "target_idx",       ## int
    "n_steps_remaining" ## int
])

GraphBatch = namedtuple("GraphBatch", [
    "tasks",
    "nodes",        ## T [batch_size, <max-len>]
    "edges",        ## (graph_idx, etype_idx, src, dst)
    "masks",        ## T [batch_size, <max-len>]
    "choice_nodes", ## (graph_idx, col)
    "target_idxs"   ## T [batch_size] where T[i] is the index into choice_nodes
])


==> anc/src/dodona/graph/__init__.py <==
#


==> anc/src/dodona/graph/basic.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
from dodona.lang.env import Env
from dodona.bridge import EdgeType, Graph
from enum import IntEnum, auto
from collections import namedtuple, defaultdict
import pyrsistent
import math

def arg_etype(i):
    arg_etypes = [
        EdgeType.ARG_0, EdgeType.ARG_1,
        EdgeType.ARG_2, EdgeType.ARG_3,
        EdgeType.ARG_4, EdgeType.ARG_5,
        EdgeType.ARG_6, EdgeType.ARG_X
    ]
    return arg_etypes[min(i, len(arg_etypes)-1)]

def bvar_etype(i):
    bvar_etypes = [
        EdgeType.BVAR_0, EdgeType.BVAR_1,
        EdgeType.BVAR_2, EdgeType.BVAR_3,
        EdgeType.BVAR_4, EdgeType.BVAR_5,
        EdgeType.BVAR_6, EdgeType.BVAR_X
    ]
    return bvar_etypes[min(i, len(bvar_etypes)-1)]

class NodeType(IntEnum):
    CHOICE            = 0
    KV                = auto()
    PMAP              = auto()
    PSET              = auto()
    FUTURE_CHOICE     = auto()
    BVAR              = auto()
    BVARS             = auto()
    LIST              = auto()
    LIST_IDX          = auto()
    LIST_NIL          = auto()
    LIST_CONS         = auto()
    ARGS              = auto()
    IF                = auto()
    QUOTE             = auto()
    CALL              = auto()
    PROC_SUMMARY      = auto()
    NAT               = auto()
    INT               = auto()
    SAME              = auto()
    PRIM              = auto()
    LEAF              = auto()

Node          = namedtuple("Node", ["type", "value", "cluster"])
NodeRef       = namedtuple("NodeRef", ["id"])
GlobalNodeRef = namedtuple("GlobalNodeRef", ["symbol"])

Edge = namedtuple("Edge", ["etype", "src", "dst"])

def mk_empty_graph():
    return Graph(
        nodes = [],
        edges = [],
        choice_nodes = []
    )

OPAQUE_CONSTANTS = set([
    "deadend",
])


==> anc/src/dodona/graph/build.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
from dodona.lang.primitives import mk_primitives
from dodona.lang.env import Env
from dodona.graph.basic import *
from dodona.bridge import EdgeType
from enum import IntEnum, auto
from collections import namedtuple, defaultdict
import pyrsistent
import math

def build_graph(choicepoint, global_env, singleton=True):
    gb = GraphBuilder(global_env)
    if singleton: return gb.build_singleton(choicepoint)
    else:         raise Exception("disjoint no longer supported")

class QuoteContext(object):
    def __init__(self, graph_builder, quote):
        self.graph_builder = graph_builder
        self.quote         = quote

    def __enter__(self):
        self.prev = self.graph_builder.in_quote
        self.graph_builder.in_quote = self.quote
        return None

    def __exit__(self, type, value, traceback):
        self.graph_builder.in_quote = self.prev

class GraphBuilder:
    def __init__(self, global_env, beta_reduce_procs=False, beta_reduce_lambdas=False):
        self.graph          = mk_empty_graph()
        self.global2node    = {}

        self.global_env   = global_env

        self.beta_reduce_procs   = beta_reduce_procs
        self.beta_reduce_lambdas = beta_reduce_lambdas

        self.primitives = mk_primitives()

        # This is subtle.
        # Basically, if we are inside a quote, we want to embed a list as its values, not as applications.
        # But if a list contains a lambda, then we want to embed as applications.
        self.in_quote = False

        self.proc_cache = defaultdict(list)
        self.sym2nodes  = defaultdict(list)

        # Metadata for Dotty
        self.n_clusters    = 0
        self.cluster_scope = []

    def add_sym_edges(self):
        for node_ids in self.sym2nodes.values():
            if len(node_ids) < 2: continue
            nd_factor = self.register_node(NodeType.SAME, value=None)
            for node_id in node_ids:
                self.register_edge(EdgeType.SAME, src=NodeRef(node_id), dst=nd_factor)

    def resolve_node_refs(self):
        def resolve_node_ref(nd):
            if isa(nd, GlobalNodeRef):
                return resolve_node_ref(self.global2node[nd.symbol])
            else:
                assert(isa(nd, NodeRef))
                return nd.id

        def resolve_edge(edge):
            return Edge(edge.etype, resolve_node_ref(edge.src), resolve_node_ref(edge.dst))

        for i in range(len(self.graph.edges)):
            self.graph.edges[i] = resolve_edge(self.graph.edges[i])

        for i, node_ref in enumerate(self.graph.choice_nodes):
            self.graph.choice_nodes[i] = resolve_node_ref(node_ref)

    def push_cluster_scope(self):
        c_idx = self.n_clusters
        self.cluster_scope.append(c_idx)
        self.n_clusters += 1

    def pop_cluster_scope(self):
        self.cluster_scope.pop()

    def register_node(self, ntype, value):
        assert(isinstance(ntype, NodeType))
        if ntype not in [NodeType.LEAF, NodeType.PRIM] and value is not None:
            raise Exception("Node has non-None value, could be a bug: ", ntype, value)

        if callable(value):
            raise Exception("SHOULD NOT BE PICKLING LAMBDAS", value)

        node_idx = len(self.graph.nodes)
        cluster = self.cluster_scope[-1] if self.cluster_scope else None
        self.graph.nodes.append(Node(ntype, value, cluster))
        return NodeRef(node_idx)

    def register_edge(self, etype, src, dst):
        assert(isinstance(etype, EdgeType))
        assert(isinstance(src, NodeRef) or isinstance(src, GlobalNodeRef))
        assert(isinstance(dst, NodeRef) or isinstance(dst, GlobalNodeRef))
        self.graph.edges.append(Edge(etype, src, dst))

    def build_singleton(self, choicepoint):
        with QuoteContext(self, True):
            # We quote here because the choices have already been evaluated
            self.graph.choice_nodes.extend([self.embed_as_value(choice, env=Env()) for choice in choicepoint.choices])

        nd_choice = self.register_node(NodeType.CHOICE, value=None)

        for i, nd in enumerate(self.graph.choice_nodes):
            self.register_edge(EdgeType.DATA, nd, nd_choice)

        # will mutate x
        x = nd_choice
        for (env, next_idx, syntax_fn) in reversed(choicepoint.kstack):
            x = self.embed_as_value(syntax_fn(x), env=env, next_idx=next_idx)

        self.add_sym_edges()
        self.resolve_node_refs()
        return self.graph

    def embed_proc(self, params, body, env):
        # TODO: cache_key is too strong
        cache_key = (str(params), str(body), len(env))
        if cache_key in self.proc_cache:
            possibilities = self.proc_cache[cache_key]
            for env2, nd in possibilities:
                # TODO: faster check
                if env == env2: return nd

        self.push_cluster_scope()
        nd_params = [self.register_node(NodeType.BVAR, value=None) for n in params]
        new_env   = Env(params, nd_params, env)

        with QuoteContext(self, False):
            # Even if we were quoting something, if a lambda has already been evaluated
            # (yielding a procedure), we want to evaluate the body as code-to-be-evaluated.
            nd_body = self.embed_as_value(body, new_env)

        nd_bvars  = self.register_node(NodeType.BVARS, value=None)
        for i, nd_bvar in enumerate(nd_params):
            self.register_edge(bvar_etype(i), nd_bvar, nd_bvars)
        nd_summary = self.register_node(NodeType.PROC_SUMMARY, value=None)
        self.register_edge(EdgeType.PROC_BODY, nd_body,  nd_summary)
        self.register_edge(EdgeType.PROC_BVARS, nd_bvars, nd_summary)
        self.pop_cluster_scope()
        self.proc_cache[cache_key].append((env, nd_summary))
        return nd_summary

    def embed_list_data(self, xs, env):
        assert(isa(xs, list))
        def embed_rec(i, xs):
            if len(xs) == 0:
                return [self.register_node(NodeType.LIST_NIL, value=None)]
            else:
                x = xs[0]
                nd_x     = self.embed_as_value(x, env=env)
                nd_idx   = self.embed_int(i, env=env)
                nd_rests = embed_rec(i+1, xs[1:])
                nd_rest  = nd_rests[0]
                nd_cons  = self.register_node(NodeType.LIST_CONS, value=None)
                self.register_edge(EdgeType.LIST_CAR, nd_x,    nd_cons)
                self.register_edge(EdgeType.LIST_IDX, nd_idx,  nd_cons)
                self.register_edge(EdgeType.LIST_CDR, nd_rest, nd_cons)
                return [nd_cons] + nd_rests

        nds = embed_rec(0, xs)
        nd_list = self.register_node(NodeType.LIST, value=None)
        for nd in nds:
            self.register_edge(EdgeType.LIST_SUB, nd, nd_list)

        return nd_list

    def embed_int(self, x, env):
        assert(isa(x, int))
        digits = list(reversed([int(digit) for digit in str(abs(x))]))
        nd_prev = self.register_node(NodeType.LEAF, value=digits[0])

        for digit in digits[1:]:
            nd_next = self.register_node(NodeType.LEAF, value=digit)
            self.register_edge(EdgeType.NAT_SHIFT, src=nd_prev, dst=nd_next)
            nd_prev = nd_next

        nd_nat = nd_prev
        if x >= 0:
            return nd_nat
        else:
            nd_int = self.register_node(NodeType.INT, value=None)
            self.register_edge(EdgeType.NEGATE, nd_nat, nd_int)
            return nd_int

    def embed_pmap(self, m, env):
        assert(isa(m, pyrsistent.PMap))
        def embed_kv(k, v):
            nd_k  = self.embed_as_value(k, env)
            nd_v  = self.embed_as_value(v, env)
            nd_kv = self.register_node(NodeType.KV, value=None)
            self.register_edge(EdgeType.PMAP_KEY,   nd_k, nd_kv)
            self.register_edge(EdgeType.PMAP_VALUE, nd_v, nd_kv)
            return nd_kv

        nd_kvs  = fmap(lambda kv: embed_kv(*kv), m.items())
        nd_pmap = self.register_node(NodeType.PMAP, value=None)
        for nd_kv in nd_kvs:
            self.register_edge(EdgeType.PMAP, nd_kv, nd_pmap)
        return nd_pmap

    def embed_pset(self, s, env):
        assert(isa(s, pyrsistent.PSet))
        nd_xs   = fmap(lambda x: self.embed_as_value(x, env=env), s)
        nd_pset = self.register_node(NodeType.PSET, value=None)
        for nd_x in nd_xs:
            self.register_edge(EdgeType.PSET, nd_x, nd_pset)
        return nd_pset

    def memo_global(self, symbol, y):
        if symbol in self.global2node:
            return self.global2node[symbol]
        else:
            self.global2node[symbol] = GlobalNodeRef(symbol)
            nd = self.embed_as_value(y, env=self.global_env)
            self.global2node[symbol] = nd
            return nd

    # TODO: will default arg cause confusion here?
    def embed_as_value(self, x, env, next_idx=0):
        if isa(x, NodeRef):
            return x
        elif isa(x, StrLit):
            # TODO: handle these downstream!
            return self.register_node(NodeType.LEAF, value=x)
        elif isa(x, Symbol):
            if self.in_quote:
                nd = self.register_node(NodeType.LEAF, value=x)
                self.sym2nodes[x] += nd
                return nd
            elif x in OPAQUE_CONSTANTS:
                return self.register_node(NodeType.LEAF, value=x)
            else:
                with QuoteContext(self, True):
                    x_env = env.find(x)
                    if x_env.outer is None: result = self.memo_global(x, x_env[x])
                    else:                   result = self.embed_as_value(x_env[x], env=env)
                return result

        elif isa(x, Procedure) and x.name is not None and x.name not in self.global2node:
            # we do this so that we don't duplicate the definition in the graph
            name = x.name
            with QuoteContext(self, True):
                regular_proc = env.get_outermost()[name]
                regular_proc.name = None
                return self.memo_global(name, regular_proc)
        elif isa(x, Procedure):
            return self.embed_proc(x.parms, x.exp, x.env)
        elif isa(x, pyrsistent._pmap.PMap):
            return self.embed_pmap(x, env=env)
        elif isa(x, pyrsistent.PSet):
            return self.embed_pset(x, env=env)
        elif type(x) == int:
            return self.embed_int(x, env=env)
        elif type(x) == float:
            raise Exception("FLOAT not yet supported")
        elif isa(x, Primitive):
            return self.register_node(NodeType.PRIM, value=x.name)
        elif isa(x, tuple):
            # TODO: only accessible from Python currently
            return self.embed_list_data(list(x), env=env)
        elif not isa(x, list):
            if not (x is None or isa(x, bool)):
                raise Exception("unexpected leaf: %s of type %s" % (x, type(x)))
            return self.register_node(NodeType.LEAF, value=x)
        elif isa(x, list) and self.in_quote:
            return self.embed_list_data(x, env=env)
        elif x[0] == "quote":
            assert(not self.in_quote)
            with QuoteContext(self, True):
                nd_quoted = self.embed_as_value(x[1], env=env)
            nd_quote = self.register_node(NodeType.QUOTE, value=None)
            self.register_edge(EdgeType.QUOTE, nd_quoted, nd_quote)
            return nd_quote
        elif x[0] == "if":
            with QuoteContext(self, next_idx>0):
                nd_test = self.embed_as_value(x[1], env=env)
            nd_bt   = self.embed_as_value(x[2], env=env)
            nd_bf   = self.embed_as_value(x[3], env=env)
            nd_if   = self.register_node(NodeType.IF, value=None)
            self.register_edge(EdgeType.CONTROL,  nd_test, nd_if)
            self.register_edge(EdgeType.IF_TRUE,  nd_bt, nd_if)
            self.register_edge(EdgeType.IF_FALSE, nd_bf, nd_if)
            return nd_if
        elif x[0] == "lambda":
            return self.embed_proc(x[1], x[2], env)
        elif x[0] == "begin":
            # discard everything but the last (network only cares about pure subset)
            return self.embed_as_value(x[-1], env=env)
        elif x[0] == "choice":
            assert(len(x) == 2)
            with QuoteContext(self, next_idx>0):
                choices = self.embed_as_value(x[1], env=env)
            fc = self.register_node(NodeType.FUTURE_CHOICE, value=None)
            self.register_edge(EdgeType.DATA, choices, fc)
            return fc

        else:
            args = []
            for i in range(1, len(x)):
                with QuoteContext(self, i < next_idx):
                    args.append(self.embed_as_value(x[i], env=env))

            # special support for beta-reduction here, not strictly necessary
            if self.beta_reduce_procs and isa(x[0], Procedure):
                proc    = x[0]
                new_env = Env(proc.parms, args, proc.env)
                return self.embed_as_value(proc.exp, new_env)
            elif self.beta_reduce_lambdas and isa(x[0], list) and x[0][0] == "lambda":
                lam = x[0]
                new_env   = Env(lam[1], args, env)
                nd_body   = self.embed_as_value(lam[2], new_env)
                return nd_body
            elif isa(x[0], Symbol) and x[0] in self.primitives:
                nd_fn = self.register_node(NodeType.PRIM, value=x[0])
                nd_args = self.register_node(NodeType.ARGS, value=None)
                for i, arg in enumerate(args):
                    self.register_edge(arg_etype(i), arg, nd_args)
                self.register_edge(EdgeType.CALL, nd_args, nd_fn)
                return nd_args
            else:
                nd_fn   = self.embed_as_value(x[0], env=env)
                nd_args = self.register_node(NodeType.ARGS, value=None)
                for i, arg in enumerate(args):
                    self.register_edge(arg_etype(i), arg, nd_args)
                self.register_edge(EdgeType.CALL, nd_args, nd_fn)
                return nd_args


==> anc/src/dodona/graph/compile.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.graph.basic import *
from dodona.lang.primitives import mk_primitives # TODO: break this dependency
from dodona.bridge import EdgeType
from dodona.graph.render import graph2dot

def compile_node(node):
    if node.type not in [NodeType.PRIM, NodeType.LEAF]:
        # note: we throw away ANONSYM information
        return str(node.type)
    else:
        # TODO: we may want to represent numbered symbols specially
        # e.g. x5 may share a factor with x7
        return "%s:%s" % (str(node.type), str(node.value))

def compile_graph(graph):
    try:
        return graph._replace(nodes=[compile_node(node) for node in graph.nodes])
    except Exception as e:
        print(e)
        graph2dot(graph, "tmp.dot")
        raise e


==> anc/src/dodona/graph/render.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.graph.basic import NodeType, Node, Graph
from dodona.bridge import EdgeType
from graphviz import Digraph
from collections import defaultdict

config = {
    "node" : {
        NodeType.CHOICE        : { "color":"pink",   "shape":"diamond" },
        NodeType.KV            : { "color":"cyan",   "shape":"oval" },
        NodeType.PMAP          : { "color":"cyan",   "shape":"oval" },
        NodeType.PSET          : { "color":"cyan",   "shape":"oval" },
        NodeType.SAME          : { "color":"yellow", "shape":"oval" },
        NodeType.FUTURE_CHOICE : { "color":"pink",   "shape":"diamond" },
        NodeType.QUOTE         : { "color":"red",    "shape":"oval" },
        NodeType.LEAF          : { "color":"red",    "shape":"oval" },
        NodeType.IF            : { "color":"black",  "shape":"oval" },
        NodeType.PRIM          : { "color":"black",  "shape":"oval" },
        NodeType.BVAR          : { "color":"orange", "shape":"oval" },
        NodeType.BVARS         : { "color":"orange", "shape":"oval" },
        NodeType.INT           : { "color":"orange", "shape":"oval" },
        NodeType.NAT           : { "color":"orange", "shape":"oval" },
        NodeType.CALL          : { "color":"green",  "shape":"oval" },
        NodeType.PROC_SUMMARY  : { "color":"purple", "shape":"oval" }
        },
    "edge" : {
        EdgeType.DATA          : { "color" : "red" },
        EdgeType.CONTROL       : { "color" : "blue" },
        EdgeType.CALL          : { "color" : "green" },
        EdgeType.SAME          : { "color" : "yellow" },
        }
    }

def graph2dot(graph, filename=None):
    dot = Digraph("G", filename=filename)

    def mk_node(g, node_id):
        node = graph.nodes[node_id]
        label = str(node.value) if node.value is not None else str(node.type)[9:]
        color = config["node"][node.type]["color"] if node.type in config["node"] else "black"
        shape = config["node"][node.type]["shape"] if node.type in config["node"] else "oval"
        g.node(str(node_id), label, color=color, shape=shape)

    def mk_edge(g, etype, src, dst):
        color = config["edge"][etype]["color"] if etype in config["edge"] else "black"
        g.edge(str(src), str(dst), color=color, label=str(etype)[9:])

    cluster2node = defaultdict(list)
    for i, node in enumerate(graph.nodes):
        if node.cluster is None: mk_node(dot, i)
        else:                    cluster2node[node.cluster].append(i)

    for i, cluster in enumerate(cluster2node):
        with dot.subgraph(name="cluster_%d" % i) as c:
            for node_id in cluster2node[cluster]:
                mk_node(c, node_id)

    for etype, src, dst in graph.edges:
        mk_edge(dot, etype, src, dst)

    dot.view()
    return None

def gnn_graph_to_dot(graph, filename):
    # edges are directed, cluster info is awkward
    dot = Digraph("G", filename=filename)

    def mk_node(node_id):
        node = graph.nodes[node_id]
        label = str(node.value) if node.value is not None else str(node.type)[9:]
        dot.node(str(node_id), label, color=config["node"][node.type]["color"], shape=config["node"][node.type]["shape"])

    def mk_edge(etype, src, dst, pos):
        # they start as torch tensors
        dot.edge(str(int(src)), str(int(dst)), color=config["edge"][etype[0]]["color"], label="" if pos==0 else str(int(pos)-1))

    for node_id in range(len(graph.nodes)):
        mk_node(node_id)

    for etype, src, dst in graph.edges:
        mk_edge(etype, src, dst, pos)

    dot.view()
    return None


==> anc/src/dodona/lang/__init__.py <==
#


==> anc/src/dodona/lang/basic.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.util import string_escape, fmap
from collections import namedtuple

class StrLit(namedtuple("StrLit", ["value"])):
    def __add__(self, other):
        return StrLit(self.value + other.value)

def unwrap_strlit(x): return x.value if isa(x, StrLit) else x

Symbol = str

eof_object = '#<eof-object>'

AnonSym = namedtuple("AnonSym", ["id"])

def to_string(x):
    "Convert a Python object back into a Lisp-readable string."
    if x is True: return "#t"
    elif x is False: return "#f"
    elif isa(x, Symbol): return x
    elif isa(x, AnonSym): return "<sym:%d>" % x.id
    elif isa(x, StrLit): return '"%s"' % string_escape(x.value).replace('"',r'\"') # removed .encode('string_escape')
    elif isa(x, list): return '('+' '.join(fmap(to_string, x))+')'
    elif isa(x, complex): return str(x).replace('j', 'i')
    else: return str(x)

class Procedure(object):
    def __init__(self, parms, exp, env, name=None):
        self.parms, self.exp, self.env, self.name = parms, exp, env, name

    def __str__(self):
        return "Procedure(%s, %s)" % (str(self.parms), to_string(self.exp))

    def __repr__(self):
        return str(self)

Primitive = namedtuple("Primitive", ["name", "func"])

def is_pair(x): return x != [] and isa(x, list)
def cons(x, y): return [x]+y

def is_prim(f): return callable(f) and not isa(x, Procedure)

isa = isinstance

# TODO: double-check Scheme semantics
def is_true(x): return not (x is None or (isa(x, bool) and x == False))

class Continuation(namedtuple("Continuation", [
        "env",       # the environment to evaluate in
        "next_idx",  # the number of args that have been evaluated
        "syntax_fn"  # `lambda _v: <syntax involving _v>`
])):
    def __str__(self):  return "Continuation(|env|=%d, %d, %s)" % (len(self.env), self.next_idx, to_string(self.syntax_fn("_v")))
    def __repr__(self): return str(self)

class Choicepoint(namedtuple("Choicepoint", [
        "choices", ## evaluated choices
        "kstack"   ## [Continuation]
])):
    def __str__(self):
        s =  "--- Choicepoint ---\n"
        s += "Choices: %s\n" % str(self.choices)
        s += "KStack:\n"
        for cont in reversed(self.kstack):
            s += "  %s\n" % str(cont)
        s += "------------------\n"
        return s


==> anc/src/dodona/lang/env.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
import dodona.lang.parse as parse
import sys
import math, cmath, operator as op
from pyrsistent import pmap, pset, pvector
from nose.tools import assert_true, assert_equals
import copy

class Env(dict):
    def __init__(self, parms=(), args=(), outer=None):
        self.outer = outer
        if isa(parms, Symbol):
            self.update({parms:list(args)})
        else:
            if len(args) != len(parms):
                raise TypeError('expected %s, given %s, '
                                % (to_string(parms), to_string(args)))
            self.update(zip(parms,args))

    def find(self, var):
        "Find the innermost Env where var appears."
        if var in self: return self
        elif self.outer is None: raise LookupError(var)
        else: return self.outer.find(var)

    def is_global(self, var):
        if var in self: return self.outer is None
        elif self.outer is None: raise LookupError(var)
        else: return self.outer.is_global(var)

    def add_primitives(self, primitives):
        self.update({ name : Primitive(name, func) for name, func in primitives.items() })

    def get_outermost(self):
        return self if self.outer is None else self.outer.get_outermost()


==> anc/src/dodona/lang/eval.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
from dodona.lang.parse import parse_file, expand
from dodona.lang.env import Env, Primitive
from os import path
from collections import namedtuple

def eval_fresh(x, env, verbose=0):
    return eval(x=x, env=env, next_idx=0, stack=[], verbose=verbose)

def eval(x, env, next_idx, stack, verbose=0):
    assert(isa(env, Env))
    assert(isa(stack, list))

    # the variables used in the while loop
    # x, env, next_idx, stack

    done     = False

    def ret(y):
        nonlocal x
        nonlocal next_idx
        nonlocal stack
        nonlocal env
        nonlocal done
        assert(isa(stack, list))
        if stack:
            cont = stack[-1]
            assert(isinstance(cont, Continuation))
            stack = stack[:-1]
            x = cont.syntax_fn(y)
            env = cont.env
            next_idx = cont.next_idx
        else:
            x = y
            done = True

    def push(cont, loc=None):
        nonlocal stack
        assert(isinstance(cont, Continuation))
        stack = stack + [cont]
        # print("|stack| = %d" % len(stack))

    try:
        while not done:
            if verbose > 3:
                print("EVAL[%d]: " % next_idx, x)

            if isa(x, Symbol):
                try:    sym_result = env.find(x)[x]
                except: raise Exception("symbol not found: ", x)
                ret(sym_result)
            elif not isa(x, list):
                ret(x)
            elif x[0] == "import":
                assert(len(stack) == 0)
                eval_file(x[1].value, env, verbose=0)
                return None
            elif x[0] == "define":
                assert(len(stack) == 0)
                assert(next_idx == 0)
                (_, var, exp) = x
                value = eval_fresh(exp, env, verbose=verbose)
                if isa(value, Procedure): value.name = var
                env[var] = value
                return None
            elif x[0] == "quote":
                (_, exp) = x
                ret(exp)
            elif x[0] == "if":
                (_, test, bt, bf) = x
                if next_idx == 0:
                    cont = Continuation(env, next_idx+1, (lambda _bt, _bf: lambda _v: ["if", _v, _bt, _bf])(bt, bf))
                    x = test
                    push(cont)
                else:
                    next_idx = 0
                    x = bt if is_true(test) else bf
            elif x[0] == "lambda":
                (_, vars, exp) = x
                ret(Procedure(vars, exp, env))
            elif x[0] == "begin":
                assert(next_idx==0)
                assert(len(x) > 1)
                if len(x) == 2:
                    x = x[1]
                elif len(x) == 3:
                    push(Continuation(env, next_idx, (lambda _x: lambda _:  _x[2])(x)))
                    x = x[1]
                else:
                    push(Continuation(env, next_idx, (lambda _x: lambda _: ["begin"] + _x[2:])(x)))
                    x = x[1]
            elif x[0] == "choice":
                _, choices = x
                if next_idx == 0:
                    cont = Continuation(env, next_idx+1, lambda _v: ["choice", _v])
                    x = choices
                    push(cont)
                else:
                    # here the next_idx should be overwritten by the next eval call
                    next_idx = 0
                    return Choicepoint(list(choices), stack)
            else: # application
                assert(isa(x, list))
                if next_idx < len(x):
                    cont = Continuation(env, next_idx+1, ((lambda _i, _x: lambda _v: _x[:_i] + [_v] + _x[_i+1:])(next_idx, x)))
                    x = x[next_idx]
                    next_idx=0
                    push(cont, loc="APP-TODO")
                else:
                    proc = x[0]
                    args = x[1:]
                    if isa(proc, Procedure):
                        x        = proc.exp
                        next_idx = 0
                        env      = Env(proc.parms, args, proc.env)
                    elif isa(proc, Primitive):
                        y = proc.func(*args)
                        ret(y)
                    else:
                        raise Exception("unexpected function: ", to_string(proc), " of type ", type(proc))
    except Exception as e:
        print("---------- ERROR ------------")
        print("While evaluating:", to_string(x))
        print("Message: ", e)
        print("Stack: ")
        for cont in reversed(stack):
            print("  ", to_string(cont.syntax_fn("_v")))
        raise e

    return x

def eval_file(filename, env, verbose):
    assert(path.exists(filename))
    for x in parse_file(filename):
        if x == ["exit"]:
            print("EXIT")
            return None
        result = eval_fresh(x, env, verbose=verbose)
        if isa(result, Choicepoint):
            print(result)
            raise Exception("Error: top-level command returned choice point")
        if result is not None and verbose > 0:
            print(to_string(result))


==> anc/src/dodona/lang/initial_env.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import Primitive, StrLit, unwrap_strlit
from dodona.lang.primitives import mk_primitives
from dodona.lang.parse import expand
from dodona.lang.env import Env
from dodona.lang.eval import eval, eval_fresh, eval_file
from dodona.lang.rollout import replay, oracle_interactive, interactive, validate
from dodona.lang.search import enum

from pyrsistent import pmap

def unwrap_strlits(opts):
    return { x : y.value if isinstance(y, StrLit) else y
             for x, y in dict(opts).items() }

def mk_initial_env():
    env = Env()
    env.add_primitives(mk_primitives())
    env.update({
        "none"   : None,

        "eval"   : Primitive("eval",
                             lambda expr:
                             eval_fresh(expr, env)),

        "enum"   : Primitive("enum",
                             lambda thunk, opts=pmap():
                             enum(thunk=thunk, **unwrap_strlits(opts))),

        "replay" : Primitive("replay",
                             lambda thunk, trace, opts=pmap():
                             replay(thunk=thunk, trace=trace, **unwrap_strlits(opts))),

        "interactive" : Primitive("interactive",
                                  lambda thunk, verbose=0:
                                  interactive(thunk=thunk, verbose=verbose)),

        "oracle-interactive" : Primitive("oracle-interactive",
                                         lambda thunk, verbose=0:
                                         oracle_interactive(thunk=thunk, verbose=verbose)),

        "validate" : Primitive("validate",
                               lambda thunk, trace, verbose=0:
                               oracle_probability(thunk=thunk, trace=trace, verbose=verbose))


    })
    return env


==> anc/src/dodona/lang/parse.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

# Several of these functions are adapted (in some cases, verbatim) from:
#   - https://norvig.com/lispy2.html

from dodona.lang.basic import *
from dodona.lang.util import string_escape, fmap
from io import StringIO
import re, sys

def parse(inport):
    "Parse a program: read and expand/error-check it."
    # Backwards compatibility: given a str, convert it to an InPort
    if isinstance(inport, str): inport = InPort(StringIO(inport))
    return expand(read(inport), toplevel=True)

class InPort(object):
    "An input port. Retains a line of chars."
    tokenizer = r"""\s*(,@|[('`,)]|"(?:[\\].|[^\\"])*"|;.*|[^\s('"`,;)]*)(.*)"""
    def __init__(self, file):
        self.file = file; self.line = ''
    def next_token(self):
        "Return the next token, reading new text into line buffer if needed."
        while True:
            if self.line == '': self.line = self.file.readline()
            if self.line == '': return eof_object
            token, self.line = re.match(InPort.tokenizer, self.line).groups()
            if token != '' and not token.startswith(';'):
                return token

def readchar(inport):
    "Read the next character from an input port."
    if inport.line != '':
        ch, inport.line = inport.line[0], inport.line[1:]
        return ch
    else:
        return inport.file.read(1) or eof_object

def read(inport):
    "Read a Scheme expression from an input port."
    def read_ahead(token):
        if '(' == token:
            L = []
            while True:
                token = inport.next_token()
                if token == ')': return L
                else: L.append(read_ahead(token))
        elif ')' == token: raise SyntaxError('unexpected )')
        elif token in quotes: return [quotes[token], read(inport)]
        elif token == eof_object: raise SyntaxError('unexpected EOF in list')
        else: return atom(token)
    # body of read:
    token1 = inport.next_token()
    return eof_object if token1 == eof_object else read_ahead(token1)

quotes = {"'":"quote", "`":"quasiquote", ",":"unquote", ",@":"unquotesplicing"}

def atom(token):
    'Numbers become numbers; #t and #f are booleans; "..." string; otherwise Symbol.'
    if token == '#t': return True
    elif token == '#f': return False
    elif token[0] == '"': return StrLit(string_escape(token[1:-1]))
    try: return int(token)
    except ValueError:
        try: return float(token)
        except ValueError: return token

def parse_file(filename, out=sys.stdout):
    inport = InPort(open(filename))
    exprs  = []
    while True:
        try:
            x = parse(inport)
            if x == eof_object: return exprs
            exprs.append(x)
        except Exception as e:
            print('%s: %s' % (type(e).__name__, e))
            raise e

def expand(x, toplevel=False):
    "Walk tree of x, making optimizations/fixes, and signaling SyntaxError."
    require(x, x!=[])                    # () => Error
    if not isa(x, list):                 # constant => unchanged
        return x
    elif x[0] == "import":                # (import <filename>)
        require(x, len(x)==2)
        return x
    elif x[0] == "quote":                 # (quote exp)
        require(x, len(x)==2)
        return x
    elif x[0] == "if":
        if len(x)==3: x = x + [None]     # (if t c) => (if t c None)
        require(x, len(x)==4)
        return fmap(expand, x)
    elif x[0] == "define":
        require(x, len(x)>=3)
        _def, v, body = x[0], x[1], x[2:]
        if isa(v, list) and v:           # (define (f args) body)
            f, args = v[0], v[1:]        #  => (define f (lambda (args) body))
            return expand(["define", f, ["lambda", args]+body])
        else:
            require(x, len(x)==3)        # (define non-var/list exp) => Error
            require(x, isa(v, Symbol), "can define only a symbol")
            exp = expand(x[2])
            return ["define", v, exp]
    elif x[0] == "begin":
        if len(x)==1: return None        # (begin) => None
        else: return [expand(xi, toplevel) for xi in x]
    elif x[0] == "lambda":                # (lambda (x) e1 e2)
        require(x, len(x)>=3)            #  => (lambda (x) (begin e1 e2))
        vars, body = x[1], x[2:]
        require(x, (isa(vars, list) and all(isa(v, Symbol) for v in vars))
                or isa(vars, Symbol), "illegal lambda argument list")
        exp = body[0] if len(body) == 1 else ["begin"] + body
        return ["lambda", vars, expand(exp)]
    elif x[0] == "quasiquote":            # `x => expand_quasiquote(x)
        require(x, len(x)==2)
        return expand_quasiquote(x[1])
    elif isa(x[0], Symbol) and x[0] in macro_table:
        return expand(macro_table[x[0]](*x[1:]), toplevel) # (m arg...)
    else:                                #        => macroexpand if m isa macro
        return fmap(expand, x)            # (f arg...) => expand each

def require(x, predicate, msg="wrong length"):
    "Signal a syntax error if predicate is false."
    if not predicate: raise SyntaxError(to_string(x)+': '+msg)


def expand_quasiquote(x):
    """Expand `x => 'x; `,x => x; `(,@x y) => (append x y) """
    if not is_pair(x):
        return ["quote", x]
    require(x, x[0] != "unquotesplicing", "can't splice here")
    if x[0] == "unquote":
        require(x, len(x)==2)
        return expand(x[1])
    elif is_pair(x[0]) and x[0][0] == "unquotesplicing":
        require(x[0], len(x[0])==2)
        return ["append", x[0][1], expand_quasiquote(x[1:])]
    else:
        return ["cons", expand_quasiquote(x[0]), expand_quasiquote(x[1:])]

def macro_let(*args):
    args = list(args)
    x = cons("let", args)
    require(x, len(args)>1)
    bindings, body = args[0], args[1:]
    require(x, all(isa(b, list) and len(b)==2 and isa(b[0], Symbol)
                   for b in bindings), "illegal binding list")
    vars, vals = zip(*bindings)
    return [["lambda", list(vars)]+fmap(expand, body)] + fmap(expand, vals)

def macro_letstar(*args):
    args = list(args)
    x = cons("let*", args)
    require(x, len(args)>1)
    bindings, body = args[0], args[1:]
    require(x, all(isa(b, list) and len(b)==2 and isa(b[0], Symbol)
                   for b in bindings), "illegal binding list")
    def rec(bindings):
        var, val = bindings[0]
        if len(bindings) == 1:
            return [["lambda", [var]]+fmap(expand, body)] + [expand(val)]
        else:
            return [["lambda", [var]]+[fmap(expand, rec(bindings[1:]))]] + fmap(expand, [val])
    result = rec(bindings)
    return result

def macro_cond(*args):
    args = list(args)
    require(cons("cond", args), len(args) > 1, "wrong # of args to cond")

    def rec(args):
        cont = None if len(args) == 1 else rec(args[1:])
        xs = args[0]
        if len(xs) < 2: raise Exception("each COND argument requires at least 2 blocks")

        if isa(xs[0], list) and xs[0] and xs[0][0] == "with":
            bindings = list(zip(*xs[0][1:]))
            vars, vals = bindings
            rest, postprocess = xs[1:], lambda ite: [["lambda", list(vars), expand(ite)]] + fmap(expand, vals)
        elif isa(xs[0], list) and xs[0] and xs[0][0] == "with*":
            raise Exception("with* not yet implemented")
        else:
            rest, postprocess = xs[:], lambda ite: expand(ite)

        assert(len(rest) >= 2)
        test   = rest[0]
        branch = rest[1] if len(rest) == 2 else ["begin"] + rest[1:]
        return postprocess(["if", test, branch, cont])

    result = rec(args)
    return result

def macro_and(*args):
    args = list(args)
    def rec(args):
        if len(args) == 0: return True
        elif len(args) == 1: return args[0]
        else: return ["if", args[0], rec(args[1:]), False]
    return rec(args)

def macro_or(*args):
    args = list(args)
    def rec(args):
        if len(args) == 0: return False
        elif len(args) == 1: return args[0]
        else: return ["if", args[0], True, rec(args[1:])]
    return rec(args)

def macro_assert(*args):
    args = list(args)
    return ["assert-core", args[0], ["quote", args[0]]] + args[1:]

macro_table = {"let":macro_let, "let*":macro_letstar, "cond":macro_cond, "and":macro_and, "or":macro_or, "assert":macro_assert}


==> anc/src/dodona/lang/primitives.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
import dodona.lang.parse as parse
import sys
import math, cmath, operator as op
import functools
import json
from pyrsistent import pmap, pset, pvector
from nose.tools import assert_true, assert_equals
import copy
from tqdm import tqdm

def mk_primitives():
    def _display(x, port=sys.stdout):
        port.write(x.value if isa(x, StrLit) else to_string(x))
        return None

    def _json_load(filename):
        with open(filename.value, 'r') as f:
            return json.load(f)

    def _error(msg):
        raise Exception(to_string(msg))

    def _fail():
        raise Exception("FAIL")

    def _write(x, port=sys.stdout):
        port.write(to_string(x))
        return None

    def _render_strs(x):
        if isa(x, StrLit):   return x.value
        elif isa(x, Symbol): return "'%s" % x
        else:                return to_string(x)

    def _assert(x, qx, msg):
        if not x:
            print("ASSERT FAILED: ", to_string(qx))
            if msg is not None: print("MESSAGE: ", msg.value)
        assert_true(x)

    def _assert_equals(x, y, msg):
        if x != y and msg is not None: print("ASSERT-EQUALS FAILED: ", msg)
        assert_equals(x, y)

    def _lookup(x, xs):
        try:    return xs.__getitem__(x)
        except: return None

    primitives = {}
    primitives.update(vars(math))

    primitives.update({
        '+':lambda *xs: functools.reduce(op.add, xs),
        '-':lambda *args: op.sub(*args) if len(args) == 2 else op.neg(args[0]),
        '*':op.mul, '/':op.truediv, '%':op.mod,
        '^':op.pow,
        'div':op.floordiv, 'not':op.not_, 'cons?':lambda x: isa(x, list) and len(x) > 0,
        '>':op.gt, '<':op.lt, '>=':op.ge, '<=':op.le, '=':op.eq, 'eq':op.eq,
        'equal?':op.eq, 'eq?':op.is_, 'length':len, 'cons':cons,
        'car':lambda x:x[0], 'cdr':lambda x:x[1:], 'append':op.add,
        'list':lambda *x:list(x), 'list?': lambda x:isa(x,list),
        'to-list':lambda xs:list(xs),
        'null?':lambda x:x==[], 'symbol?':lambda x: isa(x, Symbol),
        'strlit?':lambda x:isa(x, StrLit),
        'boolean?':lambda x: isa(x, bool), 'pair?':is_pair,
        'port?': lambda x:isa(x,file), 'apply':lambda proc,l: proc(*l),
        'integer?':lambda x: isa(x, int),
        'float?':lambda x: isa(x, float),
        'number?':lambda x: not isa(x, bool) and (isa(x, int) or isa(x, float)),
        'load':lambda fn: load(fn),
        'open-input-file':lambda f: parse.InPort(open(f.value, 'r')),'close-input-port':lambda p: p.file.close(),
        'open-output-file':lambda f:open(f.value,'w'), 'close-output-port':lambda p: p.close(),
        'eof-object?':lambda x:x is eof_object, 'read-char':parse.readchar,
        'read':parse.read, 'write':_write, 'display':_display,
        # tqdm
        'tqdm-new':lambda total:tqdm(total=total),
        'tqdm-update!':lambda k, pbar:pbar.update(k),
        'tqdm-close':lambda pbar:pbar.close(),
        # dhs
        'json-load':lambda filename: _json_load(filename),
        'tuple':lambda *xs: tuple(xs),
        'zip':lambda x, y: list(zip(x, y)),
        'type':lambda x: type(x),
        'in?':lambda x, xs: x in xs,
        'get':lambda x, xs: xs[x],
        'lookup':_lookup,
        'fail':_fail,
        'error':_error,
        'to-string':to_string,
        'sort':lambda xs: list(sorted(xs)),
        'reverse':lambda xs: list(reversed(xs)),
        'none?':lambda x:x is None,
        # persistent maps
        'pmap':lambda *kvs: pmap({ k:v for [k, v] in kvs }),
        'pmap-set':lambda k, v, m: m.set(k, v),
        'pmap-get':lambda k, m: m.get(k),
        'pmap-getd':lambda d, k, m: m.get(k) if k in m else d,
        'list->pmap':lambda kvs: pmap({ k:v for [k, v] in kvs}),
        'pmap-singleton':lambda k, v: pmap({ k : v }),
        'pmap-items':lambda m: list(m.items()),
        'pmap-keys':lambda m: list(m.keys()),
        'pmap-union':lambda m1, m2: m1.update(m2),
        # persistent sets
        'pset':lambda *xs: pset(xs),
        'list->pset':lambda xs: pset(xs),
        'pset-add':lambda x, s: s.add(x),
        'pset-union':lambda s1, s2: s1.union(s2),
        'pset-intersection':lambda s1, s2: s1.intersection(s2),
        'pset-is-subset':lambda s1, s2: s1.issubset(s2),
        'pset-remove':lambda x, s: s.remove(x) if x in s else s,
        'pset-empty?':lambda s: len(s) == 0,
        'pset->list':lambda s: list(s),
        # persistent vectors
        'pvec':lambda *xs: pvector(xs),
        'list->pvec':lambda x: pvector(x),
        'pvec-set':lambda i, x, v: v.set(i, x),
        # asserts
        'assert-core':lambda x, qx, msg=None: _assert(x, qx, msg),
        'assert-equals':lambda x, y, msg=None: _assert_equals(x, y, msg),
        # prints
        'printf':lambda *args: print(args[0].value % tuple(map(_render_strs, args[1:])))
        })

    return primitives


==> anc/src/dodona/lang/rollout.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
from dodona.lang.parse import parse_file, expand
from dodona.lang.env import Env
from dodona.lang.eval import eval, eval_fresh
from dodona.bridge import Datapoint, Graph
from dodona.graph.build import build_graph
from dodona.graph.compile import compile_graph
from dodona.graph.render import graph2dot
import pickle
import sys
import math
import queue
from pyrsistent import pmap
import Pyro5.errors
from Pyro5.api import Proxy
from dataclasses import dataclass, field
from typing import Any

def rollout(thunk, make_choice, verbose=0):
    assert(isa(thunk, Procedure) and len(thunk.parms) == 0)
    state = eval_fresh(thunk.exp, thunk.env, verbose=verbose)
    trace = []

    while isinstance(state, Choicepoint):
        if not state.choices:
            raise Exception("DEADEND")

        choice_idx = make_choice(state)
        trace.append(choice_idx)
        if choice_idx >= len(state.choices):
            raise Exception("ROLLOUT choice index %d >= %d\n%s" % (choice_idx, len(state.choices), str(state.choices)))
        choice = list(state.choices)[choice_idx]

        if not state.kstack:
            state = choice
            break

        cont  = state.kstack[-1]
        stack = state.kstack[:-1]
        state = eval(cont.syntax_fn(state.choices[choice_idx]), env=cont.env, next_idx=cont.next_idx, stack=stack, verbose=verbose)
        # print("STATE: ", state)

    return state, trace

def replay(thunk, trace, task="anon", filename=None, verbose=0, dry_run=False, **kwargs):
    i = 0

    if verbose > 1: print("[replay] %d" % len(trace))

    def make_choice(state):
        if verbose > 1: print("[replay] ", state)
        nonlocal i
        assert(i < len(trace))
        target_idx = trace[i]
        assert(isinstance(target_idx, int))
        i += 1
        graph = build_graph(state, global_env=thunk.env) # TODO: take flag

        if not dry_run:
            dp = Datapoint(task=task, graph=compile_graph(graph), target_idx=target_idx, n_steps_remaining=len(trace)-1-i)
            if filename is not None:
                with open(filename, "ab") as f: pickle.dump(dp, f)

        return target_idx

    result, observed_trace = rollout(thunk, make_choice, verbose=verbose)
    if len(observed_trace) != len(trace):
        raise Exception("REPLAY finished too soon! %d < %d" % (len(observed_trace), len(trace)))

    return result

def oracle_interactive(thunk, verbose=0):
    # TODO: take max_edge_pos?
    sys.excepthook = Pyro5.errors.excepthook
    server = Proxy("PYRONAME:oracle")

    def make_choice(state):
        graph = build_graph(state, global_env=thunk.env)
        pi = server.predict(compile_graph(graph))
        for i, node_idx in enumerate(graph.choice_nodes):
            node = graph.nodes[node_idx]
            print("  - [%d] %5.3f %s%s" % (i, pi[i], node.type, ":%s" % node.value if node.value is not None else ""))

        graph2dot(graph)
        choice_idx = int(input("Enter choice (0-%d): " % (len(graph.choice_nodes)-1)))
        return choice_idx

    return rollout(thunk, make_choice, verbose=verbose)

def interactive(thunk, verbose=0):
    def make_choice(state):
        graph = build_graph(state, global_env=thunk.env)
        for i, node_idx in enumerate(graph.choice_nodes):
            node = graph.nodes[node_idx]
            print("  - [%d] %s%s" % (i, node.type, ":%s" % node.value if node.value is not None else ""))

        print("  (%d nodes total)" % len(graph.nodes))
        graph2dot(graph)
        choice_idx = int(input("Enter choice (0-%d): " % (len(graph.choice_nodes)-1)))
        return choice_idx

    return rollout(thunk, make_choice, verbose=verbose)

def validate(thunk, trace, verbose=0):
    # TODO: take max_edge_pos?
    sys.excepthook = Pyro5.errors.excepthook
    server = Proxy("PYRONAME:oracle")

    oracle_ps  = []
    uniform_ps = []

    def make_choice(state):
        if len(state.choices) == 0:
            raise Exception("DEADEND")
        elif len(state.choices) == 1:
            oracle_ps.append(1.0)
            uniform_ps.append(1.0)
            return 0
        else:
            graph = build_graph(state, global_env=thunk.env)
            pi    = server.predict(compile_graph(graph))

            assert(len(oracle_ps) < len(trace))
            target_idx = trace[len(oracle_ps)]

            oracle_ps.append(pi[target_idx])
            uniform_ps.append(1.0 / len(state.choices))

            return target_idx

    state, observed_trace = rollout(thunk, make_choice, verbose=verbose)
    assert(len(trace) == len(observed_trace))

    def neglogprob(ps):
        return sum([-math.log(p) for p in ps])

    return pmap({
        "result"      : state,
        "oracle_ps"   : oracle_ps,
        "oracle_nlp"  : neglogprob(oracle_ps),
        "uniform_ps"  : uniform_ps,
        "uniform_nlp" : neglogprob(uniform_ps)
    })


==> anc/src/dodona/lang/search.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.basic import *
from dodona.lang.parse import parse_file, expand
from dodona.lang.env import Env
from dodona.lang.eval import eval, eval_fresh
from dodona.bridge import Datapoint, Graph
from dodona.graph.build import build_graph
from dodona.graph.compile import compile_graph
from dodona.graph.render import graph2dot
import pickle
import sys
import math
import queue
import random
import Pyro5.errors
from Pyro5.api import Proxy
from dataclasses import dataclass, field
from typing import Any
from tqdm import tqdm

SearchTask = namedtuple("SearchTask", ["score", "trace", "state"])

SCORE_RESOLUTION = 100

def search(thunk, initial_score, score_choices, max_score, max_results, shuffle, verbose):
    assert(isa(thunk, Procedure) and len(thunk.parms) == 0)

    pq = queue.PriorityQueue()
    pq.put(SearchTask(score=initial_score, trace=[], state=eval_fresh(thunk.exp, thunk.env, verbose=verbose)))

    n_steps = 0

    results = []

    pbar = tqdm(total=max_results) if max_results is not None else None

    while (not pq.empty()) and (max_results is None or len(results) < max_results):
        n_steps += 1
        score, trace, state = pq.get()

        if verbose > 1: print("[%d %d %d] %4d || " % (pq.qsize(), n_steps, len(results), len(trace)), trace)

        if isinstance(state, Choicepoint):
            assert(isa(state.kstack, list))

            if verbose > 2: print(state)
            if state.kstack:
                scores = score_choices(score, state)
                cont  = state.kstack[-1]
                stack = state.kstack[:-1]
                for choice_idx, (choice, score) in enumerate(zip(state.choices, scores)):
                    if verbose > 1: print("  -- [%3d]" % choice_idx)
                    if max_score is not None and score >= max_score: continue
                    next_state = eval(cont.syntax_fn(choice), env=cont.env, next_idx=cont.next_idx, stack=stack, verbose=verbose)
                    pq.put(SearchTask(score=score, trace=trace+[choice_idx], state=next_state))

            else:
                for choice_idx, choice in enumerate(state.choices):
                    results.append([n_steps, trace + [choice_idx], choice])
                    if pbar: pbar.update(1)

        else:
            results.append([n_steps, trace, state])
            if pbar: pbar.update(1)

    if verbose > 0: print("[DONE] %d %d %d" % (pq.qsize(), n_steps, len(results)))
    if pbar: pbar.close()

    if shuffle: random.shuffle(results)
    return results

def enum(thunk, max_score=None, max_results=10, mode="uniform", shuffle=False, verbose=0, **kwargs):
    assert(mode in ["dfs", "bfs", "random", "uniform"])
    def score_choices(score, state):
        if mode == "bfs":     return [score + 1 for _ in state.choices]
        if mode == "dfs":     return [score - 1 for _ in state.choices]
        if mode == "random":  return [random.random() for _ in state.choices]
        if mode == "uniform": return [score - math.log(1./len(state.choices)) for _ in state.choices]

    results = search(thunk, 0.0, score_choices, max_score=max_score, max_results=max_results, shuffle=shuffle, verbose=verbose)
    return [[trace, value] for _, trace, value in results]


# TODO: revive
# def best-first-search(x, env, max_steps, max_depth, server_name, verbose, singleton):
#     pq = queue.PriorityQueue()
#     pq.put(PrioritizedItem(priority=0.0, item=EnumTask(trace=[], state=eval(x, env, []))))

#     sys.excepthook = Pyro5.errors.excepthook
#     server = Proxy("PYRONAME:%s" % server_name)

#     n_steps = 0

#     while queue and n_steps < max_steps:
#         n_steps += 1
#         task = pq.get()

#         negcumlogprob = task.priority
#         trace, state  = task.item

#         if verbose > 1: print("  - [%d] %8.5f %s" % (n_steps, math.exp(-negcumlogprob), str(trace)))

#         if isinstance(state, Choicepoint):
#             if len(trace) == max_depth: continue
#             assert(isa(state.kstack, list))

#             choices = list(sorted(state.choices)) # state choices may be other collection e.g. pset
#             if not choices:
#                 if verbose > 1: print("         DEADEND")
#                 continue

#             assert(state.kstack) # may fail, but just don't call search with choices w/o continuations
#             cont  = state.kstack[-1]
#             stack = state.kstack[:-1]
#             graph = build_graph(state, global_env=env, singleton=singleton)
#             pi    = server.predict(compile_graph(graph))
#             for choice_idx in range(len(choices)):
#                 choice  = choices[choice_idx]
#                 neglogprob = -math.log(pi[choice_idx])
#                 pq.put(PrioritizedItem(priority=negcumlogprob+neglogprob, item=EnumTask(trace=trace+[choice_idx], state=eval(cont.syntax_fn(choice), env=cont.env, stack=stack))))
#         else:
#             return n_steps, trace, state

#     return None


==> anc/src/dodona/lang/util.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

# https://stackoverflow.com/questions/14820429/how-do-i-decodestring-escape-in-python3
def string_escape(s, encoding='utf-8'):
    return (s.encode('latin1')         # To bytes, required by 'unicode-escape'
             .decode('unicode-escape') # Perform the actual octal-escaping decode
             .encode('latin1')         # 1:1 mapping back to bytes
             .decode(encoding))        # Decode original encoding

def fmap(f, xs): return list(map(f, xs))


==> anc/src/dodona/oracle/__init__.py <==
#


==> anc/src/dodona/oracle/data.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.bridge import EdgeType, Graph, Datapoint, GraphBatch
import pytorch_lightning as pl
import torch
import torch.utils.data
import os
import pickle
import math
import random
import logging
from collections import namedtuple
import multiprocessing

class OracleDataset(torch.utils.data.IterableDataset):
    def __init__(self, opts, data_dir):
        super().__init__()
        self.opts     = opts
        self.data_dir = data_dir

    def __iter__(self):
        filenames = os.listdir(self.data_dir)

        worker_info = torch.utils.data.get_worker_info()

        if torch.cuda.is_available() and not self.opts.cpu_only:
            n_total_workers = int(os.environ.get("WORLD_SIZE", 1)) * self.opts.n_data_workers
            worker_idx = self.opts.n_data_workers * int(os.environ.get("LOCAL_RANK", 0)) + worker_info.id
        elif self.opts.cpu_only:
            n_total_workers = self.opts.n_data_workers * self.opts.cpu_only
            worker_idx = worker_info.id if worker_info else 0 # TODO: how to get rank in ddp_cpu?
        else:
            raise Exception("No CUDA but no CPU-ONLY")

        assert(len(filenames) % n_total_workers == 0)
        n_per_worker = len(filenames) // n_total_workers

        logging.info("[data] n_total_workers=%2d, n_per_worker=%2d, worker_idx=%2d", n_total_workers, n_per_worker, worker_idx)

        buffer = []

        filenames = filenames[(n_per_worker * worker_idx):(n_per_worker * (worker_idx+1))]
        for filename in filenames:
            with open(os.path.join(self.data_dir, filename), "rb") as f:
                while True:
                    try:
                        dp = pickle.load(f)
                        if len(dp.graph.choice_nodes) < 2:
                            assert(len(dp.graph.choice_nodes) == 1)
                            continue
                        if len(dp.graph.nodes) > self.opts.max_nodes_per_graph:
                            # We disable this warning since we are making this threshold pretty small now
                            # logging.warn("graph from %s has too many nodes: %d", dp.task, len(dp.graph.nodes))
                            # skip graphs that are too big (unlikely)
                            continue

                        buffer.append(dp)
                        if (1000 ** 2) * len(dp.graph.nodes) > self.opts.max_data_buffer_size * self.opts.max_cells_per_batch:
                            batch = make_batch(buffer, max_cells_per_batch=self.opts.max_cells_per_batch)
                            yield collate(batch)
                    except EOFError:
                        break

        while buffer:
            batch = make_batch(buffer, max_cells_per_batch=self.opts.max_cells_per_batch)
            yield collate(batch)

def make_batch(buffer, max_cells_per_batch):
    pivot = len(random.choice(buffer).graph.nodes)

    buffer.sort(
        key=lambda dp: abs(len(dp.graph.nodes) - pivot),
        reverse=True
    )

    batch = []
    max_seq_len = 0
    for i in range(len(buffer) - 1, -1, -1):
        dp = buffer[i]
        max_seq_len = max(max_seq_len, len(dp.graph.nodes))
        if (max_seq_len**2)*(len(batch) + 1) < max_cells_per_batch:
            batch.append(dp)
        else:
            del buffer[i+1:]
            return batch

    del buffer[:]
    return batch

def collate(dps):
    # logging.info("[collate] %d %s", len(dps), [len(dp.graph.nodes) for dp in dps])

    tasks = [dp.task for dp in dps]

    # pad and stack
    nodes = torch.nn.utils.rnn.pad_sequence(
        sequences=[dp.graph.nodes for dp in dps],
        batch_first=True,
        padding_value=0
    )

    def add_batch_idx(batch_idx, edges):
        return torch.cat([torch.full(size=(edges.shape[0], 1), fill_value=batch_idx, dtype=torch.long), edges], dim=1)

    def add_rev_edges(edges):
        rev_edges = torch.stack([edges[:, 0], edges[:, 1] + len(EdgeType), edges[:, 3], edges[:, 2]], dim=1)
        return torch.cat([edges, rev_edges], dim=0)

    # add field for batch-idx and concatenate
    edges = torch.cat(
        tensors=[add_rev_edges(add_batch_idx(batch_idx, dp.graph.edges)) for batch_idx, dp in enumerate(dps)],
        dim=0
    )

    masks = torch.where(nodes > 0, torch.ones_like(nodes), torch.zeros_like(nodes))

    # add field for batch-idx and concatenate
    choice_nodes = torch.cat(
        tensors=[torch.cat([torch.full(size=(dp.graph.choice_nodes.numel(), 1), fill_value=batch, dtype=torch.long),
                            dp.graph.choice_nodes.view(-1, 1)], dim=1) for batch, dp in enumerate(dps)],
        dim=0
    )

    # track the target indices in the vector that includes all the choice nodes
    target_idxs = torch.tensor([dp.graph.choice_nodes[dp.target_idx].item() for dp in dps], dtype=torch.long)

    return GraphBatch(
        tasks=tasks,
        nodes=nodes,
        edges=edges,
        masks=masks,
        choice_nodes=choice_nodes,
        target_idxs=target_idxs
    )

class OracleDataModule(pl.LightningDataModule):
    def __init__(self, opts):
        super().__init__()
        self.opts = opts

    def setup(self, stage=None):
        self.datasets = { split : OracleDataset(opts=self.opts, data_dir=os.path.join(self.opts.data_dir, split))
                          for split in ["train", "valid", "test"] }

    def mk_dataloader(self, dataset):
        return torch.utils.data.DataLoader(
            dataset=dataset,
            batch_size=None,
            num_workers=self.opts.n_data_workers,
            pin_memory=self.opts.pin_memory
        )

    def train_dataloader(self):
        return self.mk_dataloader(self.datasets["train"])

    def val_dataloader(self):
        return self.mk_dataloader(self.datasets["valid"])

    def test_dataloader(self):
        return self.mk_dataloader(self.datasets["test"])


==> anc/src/dodona/oracle/dgt.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam, Jesse Michael Han

import torch
import torch.nn as nn
import torch.nn.functional as F
from dodona.oracle.nn_util import MLP, decode_activation, scatter_nd, LARGE_NEG, positional_encoding
from dodona.bridge import EdgeType
from typing import Iterable, Callable, Optional
import pytorch_lightning as pl

#######################################
# Dynamic Graph Transformer (DGT)
#######################################
# Legend:
# - B: batch size
# - D: size of node embeddings
# - E: number of edges
# - T: number of edge types
# - V: size of value
# - L: sequence length
#   - alt: Q, K
# - H: number of attention heads
# - A: dimension of each attention head
#######################################

def self_attention_mask(
        mask,  ## T[B, L]
):
    return torch.einsum("bi,bj->bij", mask, mask)

class AttentionLayer(nn.Module):
    def __init__(self, D, H, A, T):
        super().__init__()
        self.HAT = (H,A,T)
        self.nodes2qkve = nn.Linear(D, H * (3 * A + T))

        self.project_kernel = nn.Parameter(nn.init.kaiming_normal_(torch.empty([H,A,D])))
        self.project_bias   = nn.Parameter(nn.init.zeros_(torch.empty([D])))

    def forward(self,
                node_states,   ## T[B, L, D]
                edges,         ## T[E, 4] := [(b, etype, i, j)]
                masks,         ## T[B, L]
                set_attn=True,
                edge_attn=True
                ):
        assert set_attn or edge_attn
        (B, L, D) = node_states.shape
        Q = L; K = L; E = edges.size(0); H,A,T = self.HAT

        # qkve :: T[B, L, H, 3A]
        qkve   = self.nodes2qkve(node_states).view(B, L, H, 3*A + T)
        query  = qkve[:, :, :, :A]            # T[B, Q, H, A]
        key    = qkve[:, :, :, A:(2*A)]       # T[B, K, H, A]
        value  = qkve[:, :, :, (2*A):(3*A)]   # T[B, K, H, A]
        equery = qkve[:, :, :, (3*A):(3*A+T)] # T[B, Q, H, T]

        alpha = torch.zeros(B, Q, K, H, dtype=qkve.dtype, device=qkve.device)

        if set_attn:
            alpha = alpha + torch.einsum("bqha, bkha->bqkh", query, key)

        if edge_attn:
            eweights = equery[edges[:,0], edges[:,2], :, edges[:,1]].view(E,H)

            # logging.info("DTYPE_CHECK: alpha=%10s equery=%10s edges=%10s eweights=%10s", alpha.dtype, equery.dtype, edges.dtype, eweights.dtype)

            # note that `out=alpha` means the results will be added to alpha
            alpha = scatter_nd(edges[:,[0,2,3]], eweights, (B,Q,K,H), freeze_last=True, out=alpha)

        alpha = alpha * torch.rsqrt(torch.tensor(A, dtype=alpha.dtype, device=alpha.device))

        # self_mask :: T[B, Q, K, 1] (will broadcast over -1)
        self_masks = self_attention_mask(masks).to(dtype=alpha.dtype).view(B, Q, K, 1)

        alpha = alpha + (1.0 - self_masks)*LARGE_NEG
        alpha = F.softmax(alpha, dim=2) # softmax over K

        # # (mask broadcasts over the last two ones)
        # alpha = alpha * masks.view(B, Q, 1, 1)

        # result :: T[B, Q, H, A]
        result = torch.einsum("bqkh,bkha->bqha", alpha, value)

        # projection :: T[B, Q, D]
        projection = torch.einsum("bqha,had->bqd", result, self.project_kernel) + self.project_bias
        return projection

class DGTLayer(nn.Module):
    def __init__(self, D, H, A, T,
                 activation="gelu",
                 dropout_frac=0.1,
                 intermediate_scale=3,
                 set_attn=True,
                 edge_attn=True,
    ):
        super().__init__()
        self.attn_layer = AttentionLayer(D=D, H=H, A=A, T=T)
        self.norms      = nn.ModuleList([nn.LayerNorm(D, eps=1e-3) for _ in range(2)])
        self.dropout    = nn.Dropout(p=dropout_frac)

        self.set_attn  = set_attn
        self.edge_attn = edge_attn

        self.feed_fwd = nn.Sequential(
            nn.Linear(D, intermediate_scale * D),
            decode_activation(activation)(),
            nn.Linear(intermediate_scale * D, D)
        )

    def forward(self,
                node_states, ## T[B, L, D]
                masks,       ## T[B, L]
                edges,       ## T[E, 4] := [(b, etype, i, j)]
    ):
        x = node_states
        x = self.norms[0](x)
        x = self.attn_layer(node_states=x, edges=edges, masks=masks,
                            set_attn=self.set_attn, edge_attn=self.edge_attn)
        x = self.dropout(x)
        node_states = node_states + x

        x = node_states
        x = self.norms[1](x)
        x = self.feed_fwd(x)
        x = self.dropout(x)
        node_states = node_states + x

        return node_states

class DGT(nn.Module):
    def __init__(self, reuse_layer, seq_positions, n_layers, **kwargs):
        super().__init__()
        if reuse_layer:
            layer = DGTLayer(**kwargs)
            self.layers = nn.ModuleList([layer for _ in range(n_layers)])
        else:
            self.layers = nn.ModuleList([DGTLayer(**kwargs) for _ in range(n_layers)])
        self.norm = nn.LayerNorm(kwargs["D"], eps=1e-3)
        self.seq_positions = seq_positions

    def forward(self,
                node_states, ## T[B, L]
                edges,       ## T[E, 4] := [(b, etype, i, j)]
                masks,       ## T[B, L]
    ):
        if self.seq_positions:
            node_states = node_states + positional_encoding(
                d_model=node_states.shape[-1],
                length=node_states.shape[-2],
                dtype=node_states.dtype,
                device=node_states.device
            )

        for layer in self.layers:
            node_states = layer(node_states=node_states, edges=edges, masks=masks)

        node_states = self.norm(node_states)
        return node_states

def mk_dgt(opts):
    return DGT(
        reuse_layer=opts.reuse_layer,
        seq_positions=opts.seq_positions,
        n_layers=opts.n_attn_layers,
        D=opts.embed_dim,
        H=opts.n_attn_heads,
        A=opts.attn_head_dim,
        T=2*len(EdgeType),
        activation=opts.activation,
        dropout_frac=opts.dropout_frac,
        intermediate_scale=opts.attn_intermediate_scale,
        set_attn=opts.set_attn,
        edge_attn=opts.edge_attn
    )


==> anc/src/dodona/oracle/losses.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

import torch
from torch import nn
from dodona.oracle.nn_util import MLP, LARGE_NEG

def compute_choice_mask(node_states, choice_nodes):
    # choice_mask :: T[B, L]
    choice_mask = torch.zeros(node_states.shape[0], node_states.shape[1], dtype=node_states.dtype, device=node_states.device)
    choice_mask[choice_nodes[:, 0], choice_nodes[:, 1]] = 1.0
    return choice_mask

class ChoiceLoss(nn.Module):
    def __init__(self, opts):
        super().__init__()
        self.policy_mlp = MLP(
            input_dim=opts.embed_dim,
            hidden_dims=[opts.embed_dim for _ in range(opts.n_policy_layers)],
            output_dim=1
        )
        self.ce_losses = nn.CrossEntropyLoss(reduction='none')

    def forward(self, node_states, batch):
        # logits :: T[B, L, 1]
        logits = self.policy_mlp(node_states)

        # choice_mask :: T[B, L, 1]
        choice_mask = torch.unsqueeze(compute_choice_mask(node_states, batch.choice_nodes), dim=-1)

        logits = logits + (1.0 - choice_mask) * LARGE_NEG
        losses = self.ce_losses(input=logits, target=batch.target_idxs.view(-1, 1))

        AVG_BATCH_SIZE = 50 # approximate
        return losses, torch.sum(losses) / AVG_BATCH_SIZE, torch.mean(losses)


==> anc/src/dodona/oracle/module.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

import os
import torch
from torch import nn
import pytorch_lightning as pl
from collections import defaultdict
from dodona.bridge import GraphBatch
from dodona.oracle.data import collate
from dodona.oracle.dgt import mk_dgt
from dodona.oracle.losses import ChoiceLoss
from dodona.oracle.nn_util import check_numerics, MLP
import time
import pickle
import random
import json

class OracleModule(pl.LightningModule):
    def __init__(self, opts):
        super().__init__()
        self.opts = opts
        self.lr = opts.learning_rate

        with open(os.path.join(opts.data_dir, "metadata.json"), "rb") as f:
            self.metadata = json.load(f)

        self.vocab = self.metadata["vocab"]

        ## (0 is for PAD, last entry is for UNKNOWN)
        self.embedder = nn.Embedding(len(self.vocab) + 2, opts.embed_dim)

        self.dgt = mk_dgt(opts)

        self.post_mlp = MLP(
            input_dim=opts.embed_dim,
            hidden_dims=[opts.embed_dim for _ in range(opts.n_post_layers)],
            output_dim=opts.embed_dim
        )

        self.loss_fn = ChoiceLoss(opts)

    def forward(self, graph):
        # TODO: this code path has not been tested since last refactoring
        graph         = tensorize_graph(graph, vocab=self.vocab, read_only=True)
        dp            = Datapoint(task="unknown", graph=graph, target_idx=0, n_steps_remaining=0)
        batch         = collate([dp])

        node_states   = self.embedder(batch.nodes)
        node_states   = self.dgt(node_states, masks=batch.masks, edges=batch.edges)
        node_states   = self.post_mlp(node_states)

        return self.softmax_fn(node_states)[0, graph.choice_nodes]

    def my_log(self, split, name, val):
        # TODO: is this a bug in ptl? Why don't they automate this?
        full_name = "%s_%s" % (split, name)
        if split in ["valid", "test"]: self.log(full_name, val, sync_dist=True)
        else:                          self.log(full_name, val)

    def batch2losses(self, batch):
        batch = GraphBatch(*batch)
        node_states = self.embedder(batch.nodes)
        node_states = self.dgt(node_states, masks=batch.masks, edges=batch.edges)
        node_states = self.post_mlp(node_states)
        losses, sum_loss, mean_loss = self.loss_fn(node_states, batch)
        return losses

    def run_batch(self, batch, split):
        batch = GraphBatch(*batch)
        assert(split in ["train", "valid", "test"])

        node_states = self.embedder(batch.nodes)
        node_states = self.dgt(node_states, masks=batch.masks, edges=batch.edges)
        node_states = self.post_mlp(node_states)

        losses, sum_loss, mean_loss = self.loss_fn(node_states, batch)
        loss = sum_loss

        self.my_log(split, 'batch_size', torch.tensor(batch.nodes.shape[0], dtype=node_states.dtype, device=sum_loss.device))
        self.my_log(split, 'seq_len',    torch.tensor(batch.nodes.shape[1], dtype=node_states.dtype, device=sum_loss.device))

        self.my_log(split, 'loss', loss)
        self.my_log(split, 'sum_loss', sum_loss)
        self.my_log(split, 'mean_loss', mean_loss)

        return loss

    def training_step(self, batch, batch_idx):
        return self.run_batch(batch, split="train")

    def validation_step(self, batch, batch_idx):
        return self.run_batch(batch, split="valid")

    def test_step(self, batch, batch_idx):
        return self.run_batch(batch, split="test")

    def configure_optimizers(self):
        optimizer = torch.optim.Adam(self.parameters(), lr=self.lr)
        scheduler = torch.optim.lr_scheduler.ReduceLROnPlateau(
            optimizer=optimizer,
            factor=self.opts.reduce_lr_factor,
            patience=self.opts.reduce_lr_patience
        )

        return {
            'optimizer'    : optimizer,
            'lr_scheduler' : scheduler,
            'monitor'      : 'train_loss'
        }


==> anc/src/dodona/oracle/nn_util.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Jesse Michael Han

import torch
import torch.nn as nn
import torch.nn.functional as F
import math
import logging
from functools import reduce
from operator import mul
from typing import List, Optional, Iterable, Callable, Any

LARGE_NEG = -int(1e5)

# broadcast, scatter_sum, and scatter_add borrowed from `pytorch_scatter`:
# https://github.com/rusty1s/pytorch_scatter/
@torch.jit.script
def broadcast(src: torch.Tensor, other: torch.Tensor, dim: int):
    if dim < 0:
        dim = other.dim() + dim
    if src.dim() == 1:
        for _ in range(0, dim):
            src = src.unsqueeze(0)
    for _ in range(src.dim(), other.dim()):
        src = src.unsqueeze(-1)
    src = src.expand_as(other)
    return src

@torch.jit.script
def scatter_sum(src: torch.Tensor, index: torch.Tensor, dim: int = -1,
                out: Optional[torch.Tensor] = None,
                dim_size: Optional[int] = None) -> torch.Tensor:
    index = broadcast(index, src, dim)
    if out is None:
        size = list(src.size())
        if dim_size is not None:
            size[dim] = dim_size
        elif index.numel() == 0:
            size[dim] = 0
        else:
            size[dim] = int(index.max()) + 1
        out = torch.zeros(size, dtype=src.dtype, device=src.device)

    # if src.dtype != out.dtype:
    # raise Exception("[scatter_sum] out.dtype = %10s src.dtype = %10s" % (src.dtype, out.dtype))

    return out.scatter_add_(dim, index, src)

@torch.jit.script
def scatter_add(src: torch.Tensor, index: torch.Tensor, dim: int = -1,
                out: Optional[torch.Tensor] = None,
                dim_size: Optional[int] = None) -> torch.Tensor:
    return scatter_sum(src, index, dim, out, dim_size)

def decode_activation(activation):
    if activation == "relu":
        return nn.ReLU
    elif activation == "leaky_relu":
        return nn.LeakyReLU
    elif activation == "relu6":
        return nn.ReLU6
    elif activation == "elu":
        return nn.ELU
    elif activation == "gelu":
        return nn.GELU
    else:
        raise Exception("unsupported activation")

# replicates functionality of np.ravel_multi_index(multi_index, dims, mode="raise", order="C")
# adapted from jax.numpy.ravel_multi_index (https://jax.readthedocs.io/en/latest/_modules/jax/_src/numpy/lax_numpy.html#ravel_multi_index)
def ravel_multi_index(multi_index, dims, device="cpu"):
    dims = tuple(dims)
    strides = torch.cumprod(torch.tensor((1,) + dims[1:][::-1], device=device), dim=0).flip(0)
    result = 0
    for i,s in zip(multi_index, strides):
        result = result + i*s
    return result

# note: index_add_ and torch_scatter have approximately the same performance on GPU
# but on CPU, index_add_ is WAY slower.
def scatter_nd(idxs, update, shape, out=None, freeze_last=False):
    assert len(idxs.size()) == 2
    ravel_idxs = tuple([idxs[:, column_index] for column_index in range(idxs.size(1))])
    ravelled_idxs = ravel_multi_index(ravel_idxs, dims=(shape if not freeze_last else shape[:-1]), device=update.device)
    if out is None:
        out = torch.zeros(reduce(mul, shape), dtype=update.dtype, device=update.device)
    else:
        out = out.flatten() if not freeze_last else out.reshape(-1, out.size(-1))

    result = scatter_add(src=update.view(ravelled_idxs.size(0)) if not freeze_last else update, index=ravelled_idxs.to(update.device), dim=0, out=out)
    return result.view(shape)

def embedding_nd(input, weight):
    """
    Args:
      input: 2D tensor of indices
      weight: tensor to be indexed into

    Returns:
      An [input.size(0), weight.size()[input.size(1):]]-sized tensor given by indexing using `input`.
      Equivalent to weight[*(input[:,cidx] for cidx in range(input.size(1)))].
    """
    ravel_idxs = tuple([input[:, column_index] for column_index in range(input.size(1))])
    ravelled_idxs = ravel_multi_index(ravel_idxs, dims=weight.size()[:input.size(1)])
    _weight = weight.flatten(start_dim=0, end_dim=input.size(1)-1)
    return F.embedding(input=ravelled_idxs, weight=_weight)

class WeightReparamLinear(nn.Module):
  def __init__(self, in_features, out_features, bias=True, dropout_frac=0.05, **kwargs):
    super().__init__(**kwargs)
    self.in_features = in_features
    self.out_features = out_features
    self.dropout_frac = dropout_frac
    self.w = nn.Parameter(nn.init.kaiming_uniform_(torch.empty(in_features, out_features)))
    self.g = nn.Parameter(nn.init.ones_(torch.empty(1, out_features)))
    self.b = nn.Parameter(nn.init.zeros_(torch.empty(out_features)))

  def forward(self, x):
    kernel = F.normalize(self.w, dim=0, eps=1e-4) * self.g.expand([self.in_features, -1])
    kernel = F.dropout(kernel, p=self.dropout_frac, training=self.training)
    return torch.matmul(x, kernel) + self.b

class MLP(nn.Module):
    def __init__(
            self,
            input_dim: int,
            hidden_dims: List[int],
            output_dim: int,
            activation=nn.GELU
    ):
        super().__init__()
        layers = []

        prev_dims = [input_dim] + hidden_dims
        for d_in, d_out in zip(prev_dims, hidden_dims):
            layers.extend([nn.Linear(d_in, d_out), activation()])

        layers.append(nn.Linear(prev_dims[-1], output_dim))
        self.main = nn.Sequential(*layers)

    def forward(self, z):
        return self.main(z)

def count_params(model):
  model_parameters = filter(lambda p: p.requires_grad, model.parameters())
  params = (np.prod(p.size()) for p in model_parameters)
  return sum(params)

def check_numerics(tensor, msg):
  if not torch.isfinite(tensor).all():
    raise Exception("[NUMERICS] %s" % msg)
  return tensor

# Copied from: https://github.com/wzlxjtu/PositionalEncoding2D/blob/master/positionalembedding2d.py
# (device tracking added)
def positional_encoding(d_model, length, dtype, device):
    """
    :param d_model: dimension of the model
    :param length: length of positions
    :return: length*d_model position matrix
    """
    if d_model % 2 != 0:
        raise ValueError("Cannot use sin/cos positional encoding with "
                         "odd dim (got dim={:d})".format(d_model))
    pe = torch.zeros(length, d_model, device=device)
    position = torch.arange(0, length, device=device).unsqueeze(1)
    div_term = torch.exp((torch.arange(0, d_model, 2, device=device, dtype=dtype) *
                         -(math.log(10000.0) / d_model)))
    pe[:, 0::2] = torch.sin(position.to(dtype=dtype) * div_term)
    pe[:, 1::2] = torch.cos(position.to(dtype=dtype) * div_term)

    return pe


==> anc/src/dodona/oracle/trainer.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

import pytorch_lightning as pl
from pytorch_lightning.callbacks import GPUStatsMonitor
import torch
import os
import logging
import multiprocessing


def OracleTrainer(opts):
    callbacks = []

    if opts.profile_gpu and torch.cuda.is_available() and not opts.cpu_only:
        callbacks.append(pl.callbacks.GPUStatsMonitor())

    if opts.early_stopping is not None:
        callbacks.append(pl.callbacks.EarlyStopping(
            monitor=opts.early_stopping,
            min_delta=opts.early_stopping_min_delta,
            patience=opts.early_stopping_patience,
            mode='min'
        ))

    callbacks.append(pl.callbacks.ModelCheckpoint(
        monitor='valid_loss',
        dirpath=os.path.join(opts.output_dir, "checkpoints"),
        filename='oracle-model-{epoch:02d}-{valid_loss:.2f}',
        save_top_k=3,
        mode='min',
    ))

    callbacks.append(pl.callbacks.LearningRateMonitor())

    if torch.cuda.is_available() and not opts.cpu_only:
        accelerator     = 'ddp'
        gpus            = torch.cuda.device_count()
        n_processes     = torch.cuda.device_count() # TODO: warning here, but None is problematic
        log_gpu_memory  = opts.log_gpu_memory
    else:
        accelerator     = 'ddp_cpu'
        gpus            = None
        n_processes     = opts.cpu_only # (only running local to debug)
        log_gpu_memory  = False


    return pl.Trainer(
        default_root_dir=opts.output_dir,

        accelerator=accelerator,
        gpus=gpus,
        num_processes=n_processes,
        log_gpu_memory=log_gpu_memory,

        replace_sampler_ddp=False,

        precision=opts.precision,

        gradient_clip_val=opts.grad_norm_clip,
        fast_dev_run=opts.fast_dev_run,
        log_every_n_steps=opts.log_every_n_steps,
        profiler=opts.profiler,
        max_epochs=opts.n_epochs,
        terminate_on_nan=True,
        progress_bar_refresh_rate=opts.progress_bar_refresh_rate,

        overfit_batches=opts.overfit_batches, # may be None
        weights_summary='full',
        callbacks=callbacks
    )


==> anc/src/setup.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

import setuptools

setuptools.setup(
    name="dodona",
    version="0.0.1",
    author="Daniel Selsam",
    author_email="daselsam@microsoft.com",
    description="Experimental MDP language with universal policy",
    url="https://github.com/dselsam/dodona",
    packages=setuptools.find_packages(exclude=["bin", "tests"]),
    python_requires='>=3.7',
)


==> anc/std/basic.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(define *fail* none)
(define (fail? t) (none? t))

(define (not-none? x) (not (none? x)))

(define (caar p) (car (car p)))
(define (cadr p) (car (cdr p)))
(define (cdar p) (cdr (car p)))
(define (cddr p) (cdr (cdr p)))
(define (caaar p) (car (car (car p))))
(define (caadr p) (car (car (cdr p))))
(define (cadar p) (car (cdr (car p))))
(define (caddr p) (car (cdr (cdr p))))
(define (cdaar p) (cdr (car (car p))))
(define (cdadr p) (cdr (car (cdr p))))
(define (cddar p) (cdr (cdr (car p))))
(define (cdddr p) (cdr (cdr (cdr p))))
(define (caaaar p) (car (car (car (car p)))))
(define (caaadr p) (car (car (car (cdr p)))))
(define (caadar p) (car (car (cdr (car p)))))
(define (caaddr p) (car (car (cdr (cdr p)))))
(define (cadaar p) (car (cdr (car (car p)))))
(define (cadadr p) (car (cdr (car (cdr p)))))
(define (caddar p) (car (cdr (cdr (car p)))))
(define (cadddr p) (car (cdr (cdr (cdr p)))))
(define (cdaaar p) (cdr (car (car (car p)))))
(define (cdaadr p) (cdr (car (car (cdr p)))))
(define (cdadar p) (cdr (car (cdr (car p)))))
(define (cdaddr p) (cdr (car (cdr (cdr p)))))
(define (cddaar p) (cdr (cdr (car (car p)))))
(define (cddadr p) (cdr (cdr (car (cdr p)))))
(define (cdddar p) (cdr (cdr (cdr (car p)))))
(define (cddddr p) (cdr (cdr (cdr (cdr p)))))

(define (id x) x)
(define (flip f) (lambda (x1 x2) (f x2 x1)))
(define (curry f x1) (lambda (x) (f x1 x)))
(define (curry2 f x1 x2) (lambda (x3) (f x1 x2 x3)))

(define (compose f g) (lambda (x) (f (g x))))

(define (foldl f acc xs)
  (if (null? xs)
      acc
      (foldl f (f acc (car xs)) (cdr xs))))

(define (foldr f acc xs)
  (if (null? xs)
      acc
      (f (car xs) (foldr f acc (cdr xs)))))

(define (uncurry f) (lambda (xy) (f (first xy) (second xy))))
(define (uncurry3 f) (lambda (xyz) (f (first xyz) (second xyz) (third xyz))))

(define (map f xs) (if (null? xs) (list) (cons (f (first xs)) (map f (rest xs)))))

(define (filter pred? xs)
  (foldr (lambda (x y) (if (pred? x) (cons x y) y)) '() xs))

(define (range-aux i n) (if (= i n) '() (cons i (range-aux (+ i 1) n))))
(define (range n) (range-aux 0 n))
(define (range-rev n) (if (= n 0) (list) (cons (- n 1) (range-rev (- n 1)))))

(assert-equals (range-rev 0) (list))
(assert-equals (range-rev 2) (list 1 0))

;; [ ... -1 0 1 ... ]
(define (span n)
    (+ (map (lambda (i) (- (+ 1 i))) (range (- n 1 )))
       (range n)))

(define (enumerate xs) (zip (range (length xs)) xs))

(define (replicate n f) (if (= n 0) '() (cons (f) (replicate (- n 1) f))))

(define first  car)
(define second cadr)
(define third  caddr)
(define fourth cadddr)
(define rest cdr)

(define (for-each xs f)
  (if (null? xs) none
      (begin
        (f (first xs))
        (for-each (rest xs) f))))

(define (for-each-tqdm xs f)
  (let ((pbar (tqdm-new (length xs))))
    (for-each xs (lambda (x) (begin (f x) (tqdm-update! 1 pbar))))
    (tqdm-close pbar)))

(define (drop k xs) (if (or (= k 0) (null? xs)) xs (drop (- k 1) (rest xs))))
(define (take k xs) (if (or (= k 0) (null? xs)) '() (cons (first xs) (take (- k 1) (rest xs)))))

(define (find-index-aux xs pred? start)
  (cond ((null? xs) none)
        ((pred? (first xs)) start)
        (#t (find-index-aux (rest xs) pred? (+ start 1)))))

;; TODO: is someone relying on this failing instead of returning none?
(define (find-index xs pred?)
  (find-index-aux xs pred? 0))

(define (first-map f xs)
  (if (null? xs) none
      (let ((y (f (first xs))))
        (if (not-none? y) y
            (first-map f (rest xs))))))

(assert-equals (first-map (lambda (n) (if (< n 0) none (* n n))) '(-3 3 2 -2)) 9)
(assert-equals (first-map (lambda (n) (if (< n 0) none (* n n))) '(-3 -2)) none)

(define (filter-map f xs)
  (if (null? xs) '()
      (let ((y (f (first xs))))
        (if (none? y)
            (filter-map f (rest xs))
            (cons y (filter-map f (rest xs)))))))

(assert-equals (filter-map (lambda (n) (if (< n 0) none (* n n))) '(-3 3 2 -2)) '(9 4))
(assert-equals (filter-map (lambda (n) (if (< n 0) none (* n n))) '(-3 -2)) '())

(define (abs x)
  (assert (number? x))
  (if (> x 0) x (- x)))

(assert-equals (abs 5) 5)
(assert-equals (abs (- 5)) 5)
(assert-equals (- (abs (- 5)) 1) 4)

(define (all pred? xs)
  (cond ((null? xs) #t)
        ((not (pred? (first xs))) #f)
        (#t (all pred? (rest xs)))))

(define (any pred? xs)
  (cond ((null? xs) #f)
        ((pred? (first xs)) #t)
        (#t (any pred? (rest xs)))))

(define (pset-range n) (list->pset (range n)))

(define (tag t x) (list t x))
(define (tag? t x) (and (list? x) (= (first x) t)))
(define (untag x) (second x))

(assert (tag? `unit-monomial (tag `unit-monomial '(1 2))))
(assert (not (tag? `unit-foo (tag `unit-monomial '(1 2)))))

(define (atom? x) (not (list? x)))

(define (zip xs ys)
  (if (or (null? xs) (null? ys)) '()
      (cons (list (first xs) (first ys))
            (zip (rest xs) (rest ys)))))

(assert-equals (zip '(1 2) '(#f #t)) (list (list 1 #f) (list 2 #t)))

(define (subst-list bindings exp)
  (cond ((and (symbol? exp) (in? exp bindings)) (pmap-get exp bindings))
        ((list? exp) (map (lambda (u) (subst-list bindings u)) exp))
        (#t exp)))

(define (subst-list-rec bindings exp)
  (cond ((and (symbol? exp) (in? exp bindings)) (subst-list-rec (pmap-get exp bindings)))
        ((list? exp) (map (lambda (u) (subst-list-rec bindings u)) exp))
        (#t exp)))

(define (concat-map f xs)
  (if (null? xs) '()
      (+ (f (first xs)) (concat-map f (rest xs)))))

(assert (in? (list) (list (list))))

(define (pmap-map f kvs)
  (list->pmap (map (lambda (k) (list k (f (get k kvs)))) (pmap-keys kvs))))

(assert-equals (pmap-map (lambda (v) (+ v 1)) (pmap (list 0 10) (list 1 11)))
               (pmap (list 0 11) (list 1 12)))

(define (partition-aux pred? xs trues falses)
  (cond ((null? xs) (list (reverse trues) (reverse falses)))
        ((pred? (first xs)) (partition-aux pred? (rest xs) (cons (first xs) trues) falses))
        (#t (partition-aux pred? (rest xs) trues (cons (first xs) falses)))
        ))

(define (partition pred? xs)
  (partition-aux pred? xs (list) (list)))

(assert-equals (partition (lambda (k) (= (% k 2) 0)) (list 0 1 2 3 4 5))
               '((0 2 4) (1 3 5)))

(define (pmaps-consistent? m1 m2)
  (all (lambda (k)
         (if (in k m2)
             (= (get k m1) (get k m2))
             #t))
       (pmap-keys m1)))

(define (peel-partition pred? xs k)
  (let ((ts-fs (partition pred? xs)))
    (assert (list? ts-fs))
    (assert (= (length ts-fs) 2))
    (k (first ts-fs) (second ts-fs))))

(define (sum xs) (foldl (lambda (x y) (+ x y)) 0 xs))
(define (prod xs) (foldl (lambda (x y) (* x y)) 1 xs))

(define (deadend) (choice '()))

(define (eq-to? x) (lambda (y) (= x y)))


==> anc/std/bool.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(define (bool->and b1 b2) (and b1 b2))
(define (bool->or b1 b2) (or b1 b2))
(define (bool->xor b1 b2) (if b1 (not b2) b2))
(define (bool->nxor b1 b2) (not (bool->xor b1 b2)))
(define (bool->nor b1 b2) (not (bool->or b1 b2)))
(define (bool->nand b1 b2) (not (bool->and b1 b2)))


==> anc/std/choose.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")

(define (test-inverts xs choose-x invert-x)
  (for-each xs (lambda (x) (assert-equals x (replay choose-x (invert-x x))))))

(define (choose-choice choices)
  (lambda () (choice choices)))

(define (invert-choice choices)
  (lambda (target)
    (if (not (in? target choices))
        (printf "[invert-choice] ERROR: %s not in %s" target choices)
        none)
    (assert (in? target choices))
    (list (find-index (to-list choices) (lambda (choice) (= choice target))))))

(define bools (pset #f #t))
(define (choose-bool) (choice bools))
(define (invert-bool b) ((invert-choice bools) b))

(test-inverts '(#f #t) choose-bool invert-bool)

(define digits (pset 0 1 2 3 4 5 6 7 8 9))
(define (choose-digit) (choice digits))
(define (invert-digit d) ((invert-choice digits) d))

(test-inverts (range 10) choose-digit invert-digit)

(define (choose-nat)
  (let ((x (choose-digit)))
    (if (choose-bool)
        x
        (+ x (* 10 (choose-nat))))))

(define (invert-nat n)
  (+ (invert-digit (% n 10))
     (if (< n 10)
         (invert-bool #t)
         (+ (invert-bool #f) (invert-nat (div n 10))))))

(test-inverts (range 100) choose-nat invert-nat)

(define (choose-int)
  (let ((pos (choose-bool))
        (n (choose-nat)))
    (if pos n (- n))))

(define (invert-int n)
  (if (>= n 0)
      (cons 1 (invert-nat n))
      (cons 0 (invert-nat (- n)))))

(test-inverts '(-5 -3 -1 0 1 3 5) choose-int invert-int)

(define (choose-ilist n choose-x)
  (lambda ()
    (replicate n choose-x)))

(define (invert-ilist invert-x)
  (lambda (xs)
    (concat-map invert-x xs)))

(test-inverts '((1 2 3) (1 2 4)) (choose-ilist 3 choose-nat) (invert-ilist invert-nat))

(define (choose-list choose-x)
  (lambda ()
    (if (choose-bool)
        '()
        (cons (choose-x) ((choose-list choose-x))))))

(define (invert-list invert-x)
  (lambda (xs)
    (if (null? xs) '(1)
        (cons 0 (+ (invert-x (first xs)) ((invert-list invert-x) (rest xs)))))))

(test-inverts '(() (1) (1 2) (1 2 3)) (choose-list choose-nat) (invert-list invert-nat))

(define (choose-ltree choose-leaf)
  (lambda ()
    (if (choose-bool)
        (choose-leaf)
        ((choose-list (choose-ltree choose-leaf))))))

(define (invert-ltree invert-leaf)
  (lambda (tree)
    (if (not (list? tree))
        (cons 1 (invert-leaf tree))
        (cons 0 ((invert-list (invert-ltree invert-leaf)) tree)))))

(test-inverts '(7 (1 1 1) (3 7 () (7)) ((1 () (7)) (2 () ((1) 3))))
              (choose-ltree choose-nat)
              (invert-ltree invert-nat))

(define (choose-tree-fast leafs nodes)
  (lambda ()
    (let ((x (choice (+ leafs nodes))))
      (if (list? x)
          (cons (first x)
                ((choose-ilist (second x) (choose-tree-fast leafs nodes))))
          x))))

(define (invert-tree-fast leafs nodes)
  (lambda (tree)
    (if (not (list? tree))
        ((invert-choice (+ leafs nodes)) tree)
        (+ ((invert-choice (+ leafs nodes)) (list (first tree) (length (rest tree))))
           ((invert-ilist (invert-tree-fast leafs nodes)) (rest tree))))))

(define (choose-tree-full choose-leaf choose-node)
  (lambda ()
    (if (choose-bool)
        (choose-leaf)
        (let ((fn-nargs (choose-node)))
          (cons (first fn-nargs)
                ((choose-ilist (second fn-nargs) (choose-tree-full choose-leaf choose-node))))))))

(define (invert-tree-full invert-leaf invert-node)
  (lambda (tree)
    (if (not (list? tree))
      (cons 1 (invert-leaf tree))
      (cons 0 (+ (invert-node (list (first tree) (length (rest tree))))
                 ((invert-ilist (invert-tree-full invert-leaf invert-node)) (rest tree)))))))

(let ((*poly-leafs* (+ '(x y z) (range 10) (map (lambda (i) (- (+ 1 i))) (range 9))))
      (*poly-nodes* '((+ 2) (* 2))))

  (test-inverts '(7 (+ 1 1) (* 3 7) (+ (* 1 7) (* 2 (+ 1 3))))
                (choose-tree-fast *poly-leafs* *poly-nodes*)
                (invert-tree-fast *poly-leafs* *poly-nodes*))

  (test-inverts '(7 (+ 1 1) (* 3 7) (+ (* 1 7) (* 2 (+ 1 3))))
                (choose-tree-full (lambda () (choice *poly-leafs*))
                                  (lambda () (choice *poly-nodes*)))
                (invert-tree-full (invert-choice *poly-leafs*)
                                  (invert-choice *poly-nodes*))))

(define (choose-maybe choose-x)
  (lambda ()
    (if (choose-bool)
        (choose-x)
        none)))

(define (invert-maybe invert-x)
  (lambda (x)
    (if (none? x)
        (invert-bool #f)
        (+ (invert-bool #t) (invert-x x)))))


==> anc/std/church.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/list.dodona")

(define church->zero      (lambda (f x) x))
(define church->one       (lambda (f x) (f x)))
(define church->two       (lambda (f x) (f (f x))))

(define (church->succ n)  (lambda (f x) (f (n f x))))
(define (church->add m n) (lambda (f x) (m f (n f x))))
(define (church->mul m n) (lambda (f x) (m (lambda (x) (n f x)) x)))

(define (nat->church-binary n)
  (let ((rem (% n 2))
        (crem (if (= rem 0) church->zero church->one)))
    (if (< n 2)
        crem
        (church->add crem (church->mul church->two (nat->church-binary (div n 2)))))))

(define (church-nat->nat n) (n (lambda (x) (+ x 1)) 0))

(define church->true   (lambda (a b) a))
(define church->false  (lambda (a b) b))

(define (bool->church-bool b) (if b ctrue cfalse))
(define (church-bool->bool b) (b #t #f))

(define (church->pair x y) (lambda (z) (z x y)))
(define (church->fst p) (p (lambda (x y) x)))
(define (church->snd p) (p (lambda (x y) y)))

(define (church-pair->pair p) (list (church->fst p) (church->snd p)))

(define church->nil      (church->pair #t #t))
(define (church->nil? xs) (church->fst xs))
(define (church->cons h t) (church->pair #f (church->pair h t)))
(define (church->first xs) (church->fst (church->snd xs)))
(define (church->rest xs)  (church->snd (church->snd xs)))

(define (church->map f xs)
  (if (church->nil? xs) church->nil
      (church->cons (f (church->first xs)) (church->map f (church->rest xs)))))

(define (list->church-list xs)
  (if (null? xs)
      church->nil
      (church->cons (first xs) (list->church->list (rest xs)))))

(define (church-list->list xs)
  (if (church->nil? xs)
      (list)
      (cons (church->first xs) (church-list->list (church->rest xs)))))

(define (ltree->church-ltree t)
  (if (not (list? t)) t
      (list->church-list (map ltree->church-ltree t))))

(define scott->nil        (lambda (n c) n))
(define (scott->cons h t) (lambda (n c) (c h t)))

(define (list->scott-list xs)
  (if (null? xs)
      scott->nil
      (scott->cons (first xs) (list->scott-list (rest xs)))))

(define (scott-list->list xs)
  (xs (list) (lambda (h t) (cons h (scott-list->list t)))))

(define (scott->leaf x)     (lambda (leaf node) (leaf x)))
(define (scott->node t1 t2) (lambda (leaf node) (node t1 t2)))

(define (bltree->scott-tree xs)
  (if (not (list? xs))
      (scott->leaf xs)
      (scott->node (bltree->scott-tree (first xs)) (bltree->scott-tree (second xs)))))

(define (scott-tree->bltree xs)
  (xs id (lambda (t1 t2) (list (scott-tree->bltree t1) (scott-tree->bltree t2)))))


==> anc/std/fol.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")
(import "std/list.dodona")

(define (variable? x) (and (symbol? x) (= (get 0 x) '?)))

(define (fol->subst bindings t)
  (cond ((and (symbol? t) (in? t bindings)) (fol->subst bindings (pmap-get t bindings)))
        ((list? t) (map (lambda (u) (fol->subst bindings u)) t))
        (#t t)))

(define (fol->shallow-instantiate sigma t)
  (if (and (variable? t) (in? t sigma))
      (fol->shallow-instantiate sigma (get t sigma))
      t))

(define (fol->match-aux sigma todo)
  (if (null? todo) sigma
      (let ((next (car todo))
            (rest (cdr todo)))
        (let ((pat (fol->shallow-instantiate sigma (car next)))
              (t (cadr next)))
          (cond ((variable? pat) (fol->match-aux (pmap-set pat t sigma) rest))
                ((and (list? pat) (list? t) (= (length pat) (length t))) (fol->match-aux sigma (+ (zip pat t) rest)))
                ((= pat t) (fol->match-aux sigma rest))
                (#t *fail*))))))

(define (fol->match sigma pat t) (fol->match-aux sigma (list (list pat t))))

(assert-equals (fol->match (pmap) '(f ?x) '(f a)) (pmap '(?x a)))
(assert-equals (fol->match (pmap) '(f ?x ?x) '(f a b)) *fail*)
(assert-equals (fol->match (pmap) '(f ?x ?y) '(f a b)) (pmap '(?x a) '(?y b)))
(assert-equals (fol->match (pmap) '(f ?x ?y ?y ?x) '(f a b b a)) (pmap '(?x a) '(?y b)))

(define (var-occurs? x t)
  (if (list? t)
      (any (curry var-occurs? x) t)
      (= t x)))

(define (fol->unify-aux sigma todo)
  (if (null? todo) sigma
      (let ((next (car todo))
            (rest (cdr todo)))
        (let ((t1 (fol->shallow-instantiate sigma (car next)))
              (t2 (fol->shallow-instantiate sigma (cadr next))))
          (cond ((and (variable? t1) (variable? t2) (= t1 t2)) (fol->unify-aux sigma rest))
                ((and (variable? t1) (not (var-occurs? t1 t2))) (fol->unify-aux (pmap-set t1 t2 sigma) rest))
                ((and (variable? t1) (var-occurs? t1 t2)) *fail*)
                ((variable? t2) (fol->unify-aux sigma (cons (list t2 t1) rest)))
                ((and (list? t1) (list? t2) (= (length t1) (length t2))) (fol->unify-aux sigma (+ (zip t1 t2) rest)))
                ((= t1 t2) (fol->unify-aux sigma rest))
                (#t *fail*))))))

(define (fol->unify sigma t1 t2) (fol->unify-aux sigma (list (list t1 t2))))

(assert-equals (fol->unify (pmap) '(f ?x) '(f a)) (pmap '(?x a)))
(assert-equals (fol->unify (pmap) '(f ?x ?x) '(f a b)) *fail*)
(assert-equals (fol->unify (pmap) '(f ?x) '(g a)) *fail*)
(assert-equals (fol->unify (pmap) '(f b) '(f a)) *fail*)
(assert-equals (fol->unify (pmap) '(f ?x ?y) '(f a b)) (pmap '(?x a) '(?y b)))
(assert-equals (fol->unify (pmap) '(f ?x ?y ?y ?x) '(f a b b a)) (pmap '(?x a) '(?y b)))

(assert-equals (fol->unify (pmap) '(f ?x ?y) '(f ?y ?x)) (pmap '(?x ?y)))
(assert-equals (fol->unify (pmap) '(f ?x ?y) '(f b ?x)) (pmap '(?x b) '(?y b)))

;; vars :: [((Term, Term), Var)]
;; returns (vars, t)
;; (define (fol->anti-unify-aux vars t1 t2)
;;   (cond ((and (list? t1) (list? t2) (= (length t1) (length t2)) (= (first t1) (first t2)))
;;          (let ((rest-vars (foldr (lambda (rest-vars t1-t2)
;;                                    (let* ((vars0 (second rest-vars))
;;                                           (vars-t (fol->anti-unify vars0 (first t1-t2) (second t1-t2))))
;;                                      (list (cons (second vars-t) (first rest-vars)) (first vars-t))))
;;                                  (list '() vars)
;;                                  (zip (rest t1) (rest t2)))))
;;            (list (second rest-vars) (cons (first t1) (first rest-vars)))))
;;         ((alist->contains? (list t1 t2) vars) (list vars (alist->lookup (list t1 t2) vars)))
;;         (#t (list (cons (list (list t1 t2) (+ ?x (


==> anc/std/gen-util.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")

;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; Basic combinators for generating data.
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;

(define (guard phi) (if phi #t (deadend)))

(define (enum-replay choose-x build-thunk opts)
  (for-each-tqdm (enum choose-x opts)
            (uncurry (lambda (trace result)
                       (replay (build-thunk result) trace opts)))))

(define (produce-app-0 choose-x opts)
  (enum-replay choose-x
               (lambda (result)
                 (lambda ()
                   (guard (= (choose-x) result))))
               opts))

(define (produce-app-1 choose-output invert-output choose-func-arg opts)
  (for-each-tqdm (enum choose-func-arg opts)
                 (lambda (trace-fn-arg)
                   (let ((fn  (caadr trace-fn-arg))
                         (arg (cadadr trace-fn-arg)))
                     (replay (lambda () (guard (= (choose-output) (fn arg))))
                             (invert-output (fn arg))
                             opts)))))

(define (produce-app-2 choose-output invert-output choose-func-arg1-arg2 opts)
  (for-each-tqdm (enum choose-func-arg1-arg2 opts)
                 (lambda (trace-fn-arg1-arg2)
                   (let ((fn   (first (second trace-fn-arg1-arg2)))
                         (arg1 (second (second trace-fn-arg1-arg2)))
                         (arg2 (third (second trace-fn-arg1-arg2))))
                     (replay (lambda () (guard (= (choose-output) (fn arg1 arg2))))
                             (invert-output (fn arg1 arg2))
                             opts)))))

(define (produce-app-args choose-output invert-output choose-func-args opts)
  (for-each-tqdm (enum choose-func-arg opts)
                 (lambda (trace-fn-arg)
                   (let ((fn   (caadr   trace-fn-arg))
                         (args (cadadr  trace-fn-arg)))
                     (replay (lambda () (guard (= (choose-output) (apply fn args))))
                             (invert-output (apply fn args))
                             opts)))))

(define (invert-app-1 choose-input invert-input choose-func-arg opts)
  (for-each-tqdm (enum choose-func-arg opts)
                 (lambda (trace-fn-arg)
                   (let ((fn  (caadr trace-fn-arg))
                         (arg (cadadr trace-fn-arg)))
                     (replay (lambda () (guard (= (fn x) (fn arg))))
                             (invert-output (fn arg))
                             opts)))))

(define (produce-app-1-step choose-output invert-output choose-func-arg opts)
  (for-each-tqdm (enum choose-func-arg opts)
                 (lambda (trace-fn-arg)
                   (let ((fn  (caadr trace-fn-arg))
                         (arg (cadadr trace-fn-arg)))
                     (step (lambda () (guard (= (choose-output) (fn arg)))))))))


==> anc/std/hol.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")
(import "std/list.dodona")

;; Note: we do not prefix everything with HOL here so do not needlessly import this file

(define type0 'type0)
(define (arrow type1 type2) (list 'arrow type1 type2))

(define (type0? type) (= type type0))

(define (arrow? type) (and (list? type) (not (null? type)) (= (first type) 'arrow)))
(define (arrow->dom type) (second type))
(define (arrow->cod type) (third type))

(define (mk-arrows doms cod)
  (if (= (length doms) 0)
      cod
      (arrow (first doms) (mk-arrows (rest doms) cod))))

(define (type->size type)
  (cond ((type0? type) 1)
        ((arrow? type) (+ (type->size (arrow->dom type)) (type->size (arrow->cod type))))))

(define (type->order type)
  (cond ((type0? type) 1)
        ((arrow? type) (max (+ 1 (type->order (arrow->dom type)))
                            (type->order (arrow->cod type))))))

(define (type->doms type)
  (if (arrow? type)
      (cons (arrow->dom type) (type->doms (arrow->cod type)))
      (list)))

(define (type->cod type)
  (if (arrow? type)
      (type->cod (arrow->cod type))
      type))

(assert-equals (type->doms type0) (list))
(assert-equals (type->doms (arrow type0 type0)) (list type0))
(assert-equals (type->doms (arrow type0 (arrow type0 type0))) (list type0 type0))
(assert-equals (type->doms (arrow type0 (arrow (arrow type0 type0) type0))) (list type0 (arrow type0 type0)))

(assert-equals (type->cod (arrow (arrow type0 type0) (arrow (arrow type0 type0) type0))) type0)

;; TODO: rm these
(define (const type id) (list 'const type id))
(define (const? t) (and (list? t) (= (first t) 'const)))
(define (const->type t) (assert (const? t) "const?") (second t))
(define (const->id t) (assert (const? t) "const?") (third t))

(define (bvar idx) (list 'bvar idx))
(define (bvar? t) (and (list? t) (= (first t) 'bvar)))
(define (bvar->idx t) (assert (bvar? t) "bvar?") (second t))

(define (mvar type id) (list 'mvar type id))
(define (mvar? t) (and (list? t) (= (first t) 'mvar)))
(define (mvar->type t) (assert (mvar? t) "mvar?") (second t))
(define (mvar->id t) (assert (mvar? t) "mvar?") (third t))

(define (app fn arg) (list 'app fn arg))
(define (app? t) (and (list? t) (= (first t) 'app)))
(define (app->fn t) (assert (app? t) "app?") (second t))
(define (app->arg t) (assert (app? t) "app?") (third t))
(define (app->map t f) (assert (app? t) "app?") (app (f (app->fn t)) (f (app->arg t))))

(define (lam type t) (list 'lam type t))
(define (lam? t) (and (list? t) (= (first t) 'lam)))
(define (lam->type t) (assert (lam? t) "lam?") (second t))
(define (lam->body t) (assert (lam? t) "lam?") (third t))

(define (raise-aux offset shift t)
  (assert (integer? offset))
  (assert (integer? shift))
  (cond ((const? t) t)
        ((bvar? t) (if (>= (bvar->idx t) offset) (bvar (+ (bvar->idx t) shift)) t))
        ((mvar? t) t)
        ((app? t)  (app (raise-aux offset shift (app->fn t)) (raise-aux offset shift (app->arg t))))
        ((lam? t)  (lam (lam->type t) (raise-aux (+ offset 1) shift (lam->body t))))
        ))

(define (raise shift t)
  (raise-aux 0 shift t))

(define (subst-bvar offset new t)
  (assert (integer? offset))
  (cond ((const? t) t)
        ((bvar? t)
         (let ((j (bvar->idx t)))
           (cond ((= j offset) (raise offset new))
                 ((> j offset) (bvar (- j 1)))
                 (#t t))))
        ((mvar? t) t)
        ((app? t) (app (subst-bvar offset new (app->fn t)) (subst-bvar offset new (app->arg t))))
        ((lam? t) (lam (lam->type t) (subst-bvar (+ offset 1) new (lam->body t))))
        ))

;; sigma :: Map Id Term
(define (subst-mvars bindings t)
  (cond ((const? t) t)
        ((bvar? t) t)
        ((mvar? t)
         (if (alist->contains? (mvar->id t) bindings)
             (subst-mvars bindings (alist->lookup (mvar->id t) bindings))
             t))
        ((app? t) (app (subst-mvars bindings (app->fn t)) (subst-mvars bindings (app->arg t))))
        ((lam? t) (lam (lam->type t) (subst-mvars (alist->map-values (curry raise 1) bindings) (lam->body t))))
        ))

(define (beta t)
  (cond ((const? t) t)
        ((bvar? t) t)
        ((mvar? t) t)
        ((app? t)
         (let ((fn (beta (app->fn t))))
           (if (lam? fn)
               (beta (subst-bvar 0 (app->arg t) (lam->body fn)))
               (app fn (beta (app->arg t))))))
        ((lam? t) (lam (lam->type t) (beta (lam->body t))))))


(define (contains-bvar? idx t)
  (cond ((const? t) #f)
        ((bvar? t) (= (bvar->idx t) idx))
        ((mvar? t) #f)
        ((app? t) (or (contains-bvar? idx (app->fn t)) (contains-bvar? idx (app->arg t))))
        ((lam? t) (contains-bvar? (+ 1 idx) (lam->body t)))))

(define (eta t)
  (cond ((const? t) t)
        ((bvar? t) t)
        ((mvar? t) t)
        ((app? t) (app (eta (app->fn t)) (eta (app->arg t))))
        ((lam? t)
         (if (and (app? (lam->body t))
                  (= (app->arg (lam->body t)) (bvar 0))
                  (not (contains-bvar? 0 (app->fn (lam->body t))))) ;; necessary for \(#0 #0)
             ;; eta[\ (f #0)] --> eta[f]
             (eta (subst-bvar 0 none (app->fn (lam->body t))))
             ;; eta[\ u] --> \ eta[u]
             (lam (lam->type t) (eta (lam->body t)))))
        ))

(define (beta-eta t) (eta (beta t)))

(define (infer-aux types t)
  (cond ((const? t) (const->type t))
        ((bvar? t)  (list->nth (bvar->idx t) types))
        ((mvar? t)  (mvar->type t))
        ((app? t)
         (let ((fn-type (infer-aux types (app->fn t)))
               (arg-type (infer-aux types (app->arg t))))
           (assert (and (arrow? fn-type) (= (arrow->dom fn-type) arg-type)))
           (arrow->cod fn-type)))
        ((lam? t)   (arrow (lam->type t) (infer-aux (cons (lam->type t) types) (lam->body t))))))

(define (infer t) (infer-aux '() t))


==> anc/std/list.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(define (list->length xs) (if (null? xs) 0 (+ 1 (list->length (rest xs)))))
(define (list->nth n xs) (if (= n 0) (first xs) (list->nth (- n 1) (rest xs))))
(define (list->count pred? xs) (foldl (lambda (acc x) (if (pred? x) (+ 1 acc) acc)) 0 xs))
(define (list->contains? pred? xs) (> (list->count pred? xs) 0))

(define (list->filter pred? xs)
 (cond ((null? xs) '())
       ((pred? (first xs)) (cons (first xs) (list->filter pred? (rest xs))))
       (#t (list->filter pred? (rest xs)))))

(define (list->map f xs)
  (if (null? xs) '()
      (cons (f (first xs)) (list->map f (rest xs)))))

(define (list->find-index-aux pred? xs start)
  (cond ((null? xs) none) ;; data will avoid 'none' by construction
        ((pred? (first xs)) start)
        (#t (list->find-index-aux pred? (rest xs) (+ start 1)))))

(define (list->find-index xs pred?) (list->find-index-aux xs pred? 0))

(define (list->take k xs) (if (= k 0) '() (cons (first xs) (list->take (- k 1) (rest xs)))))
(define (list->drop k xs) (if (= k 0) xs (list->drop (- k 1) (rest xs))))

(define (list->concat xs ys)
  (if (null? xs) ys
      (cons (first xs) (list->concat (rest xs) ys))))

(define (list->rm-first pred? xs)
  (cond ((null? xs) '())
        ((pred? (first xs)) (rest xs))
        (#t (cons (first xs) (list->rm-first pred? (rest xs))))))

(define (list->rm-all pred? xs)
  (cond ((null? xs) '())
        ((pred? (first xs)) (list->rm-all pred? (rest xs)))
        (#t (cons (first xs) (list->rm-all pred? (rest xs))))))

(define (list->foldl f acc xs)
  (if (null? xs)
      acc
      (list->foldl f (f acc (first xs)) (rest xs))))

(define (list->foldr f acc xs)
  (if (null? xs)
      acc
      (f (first xs) (list->foldr f acc (rest xs)))))

(define (list->map2 f xs ys)
  (if (or (null? xs) (null? ys)) ;; traverse until through the shortest
      '()
      (cons (f (first xs) (first ys)) (list->map2 f (rest xs) (rest ys)))))

(define (list->concat-map f xs)
  (if (null? xs) '()
      (+ (f (first xs)) (list->concat-map f (rest xs)))))

(define (alist->insert k v kvs) (cons (list k v) kvs))
(define (alist->contains? k kvs) (list->contains? (lambda (kv) (= (first kv) k)) kvs))

(define (alist->lookup-default dflt k kvs)
  (if (null? kvs) dflt
      (let ((kv (first kvs)))
        (if (= k (first kv))
            (second kv)
            (alist->lookup-default dflt k (rest kvs))))))

(define (alist->lookup k kvs)
  (alist->lookup-default none k kvs))

(define (alist->map-values f kvs)
  (map (uncurry (lambda (k v) (list k (f v)))) kvs))


==> anc/std/ltree.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/list.dodona")

(define (ltree->n-inner-nodes t)
  (if (not (list? t)) 0
      (+ 1 (sum (map ltree->n-inner-nodes t)))))

(define (ltree->n-leafs t)
  (if (not (list? t)) 1
      (sum (map ltree->n-leafs t))))

(define (ltree->n-nodes-total t)
  (if (not (list? t)) 1
      (+ 1 (sum (map ltree->n-nodes-total t)))))

(define (ltree->depth t)
  (if (not (list? t)) 1
      (+ 1 (foldl (lambda (acc t) (nat->max acc (ltree->depth t))) 0 t))))

(define (ltree->path path t)
  (if (null? path) t
      (ltree->path (rest path) (list->nth (first path) t))))

(define (choose-ltree-lpath-for t)
  (lambda ()
    (if (not (list? t)) '()
        (let ((i (choice (range (length t)))))
          (cons i ((choose-ltree-lpath-for (list->nth i t))))))))

(define (choose-ltree-path-for t)
  (lambda ()
    (if (or (not (list? t)) (choose-bool))
        '()
        (let ((i (choice (range (length t)))))
          (cons i ((choose-ltree-path-for (list->nth i t))))))))

(define (ltree->count-leaves pred? t)
  (if (not (list? t))
      (if (pred? t) 1 0)
      (sum (map (lambda (t) (ltree->count-leaves pred? t)) t))))

(define (ltree->contains-leaf? pred? t) (> (ltree->count-leaves pred? t) 0))

(define (ltree->map f t)
  (if (not (list? t)) t
      (list->map (lambda (t) (ltree->map f t)) t)))

(define (ltree->leaves t)
  (if (not (list? t)) (list t)
      (list->concat-map ltree->leaves t)))


==> anc/std/nat.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(define (nat->max m n) (if (> m n) m n))
(define (nat->min m n) (if (< m n) m n))
(define (nat->add1 n) (+ n 1))
(define (nat->add2 n) (+ n 2))
(define (nat->sub1 n) (- n 1))
(define (nat->dbl n) (+ n n))

(define (nat->even? n) (= (% n 2) 0))
(define (nat->odd? n) (= (% n 2) 1))
(define (nat->0-mod-3? n) (= (% n 3) 0))
(define (nat->1-mod-3? n) (= (% n 3) 1))
(define (nat->2-mod-3? n) (= (% n 3) 2))


==> anc/std/pattern-match.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")

;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; This file is mostly ported from
;; https://github.com/norvig/paip-lisp/blob/master/docs/chapter6.md
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;

(define (variable? x) (and (symbol? x) (= (get 0 x) `?)))

;; Does VAR match input?  Uses (or updates) and returns bindings.
(define (match-variable var input bindings)
  (if (in? var bindings)
      (let ((binding (pmap-get var bindings)))
        (if (= input binding) bindings *fail*))
      (pmap-set var input bindings)))

;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; Single matching
;;;;;;;;;;;;;;;;;;;;;;;;;;;

;; Succeed and bind var if the input satisfies pred,
;; where var-and-pred is the list (var pred).
(define (match-is var-and-pred input bindings)
  (let* ((var (first var-and-pred))
         (pred (second var-and-pred))
         (new-bindings (pat-match var input bindings)))
    (if (or (fail? new-bindings)
            (not (pred input)))
        *fail*
        new-bindings)))

;; Succeed if all the patterns match the input.
(define (match-and patterns input bindings)
  (cond ((fail? bindings) *fail*)
        ((null? patterns) bindings)
        (#t (match-and (rest patterns) input
                       (pat-match (first patterns) input bindings)))))

;; Succeed if any one of the patterns match the input.
(define (match-or patterns input bindings)
  (if (null? patterns)
      *fail*
      (let ((new-bindings (pat-match (first patterns) input bindings)))
        (if (fail? new-bindings)
            (match-or (rest patterns) input bindings)
            new-bindings))))

;; Succeed if none of the patterns match the input.
;; This will never bind any variables.
(define (match-not patterns input bindings)
  (if (match-or patterns input bindings)
      *fail*
      bindings))

(define single-match-map
  (pmap
   `(?is  ,match-is)
   `(?or  ,match-or)
   `(?and ,match-and)
   `(?not ,match-not)))

;; Is this a single-matching pattern?
;; E.g. (?is x predicate) (?and . patterns) (?or . patterns)."
(define (single-pattern? pattern)
  (and (cons? pattern)
       (symbol? (first pattern))
       (in? (first pattern) single-match-map)))

;; Call the right function for this kind of single pattern.
(define (single-matcher pattern input bindings)
  ((pmap-get (first pattern) single-match-map) (rest pattern) input bindings))

;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; Segment matching
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;

;; Find the first position that pat1 could possibly match input,
;; starting at position start.  If pat1 is non-constant, then just
;; return start."
(define (first-match-pos pat1 input start)
  (cond ((and (not (list? pat1)) (not (variable? pat1)))
         (find-index (drop start input) (lambda (x) (= x pat1))))
        ((<= start (length input)) start) ;*** fix, rjf 10/1/92 (was <)
        (#t *fail*)))

;; Match the segment pattern ((?* var) . pat) against input.
(define (segment-match pattern input bindings)
  (segment-match-aux pattern input bindings 0))

(define (segment-match-aux pattern input bindings start)
  (let ((var (second (first pattern)))
        (pat (rest pattern)))
    (if (null? pat)
        (match-variable var input bindings)
        (let ((pos (first-match-pos (first pat) input start)))
          (if (not pos)
              *fail*
              (let ((b2 (pat-match pat
                                   (drop pos input)
                                   (match-variable var (take pos input) bindings))))
                ;; If this match *fail*ed, try another longer one
                (if (fail? b2)
                    (segment-match-aux pattern input bindings (+ pos 1))
                    b2)))))))

;; Match one or more elements of input.
(define (segment-match+ pattern input bindings)
  (segment-match-aux pattern input bindings 1))

;; Match zero or one element of input.
(define (segment-match? pattern input bindings)
  (let ((var (second (first pattern)))
        (pat (rest pattern)))
    (or (pat-match (cons var pat) input bindings)
        (pat-match pat input bindings))))

(define segment-match-map
  (pmap
   `(?*  ,segment-match)
   `(?+  ,segment-match+)
   `(??  ,segment-match?)))

;; Is this a segment-matching pattern like ((?* var) . pat)?
(define (segment-pattern? pattern)
  (and (cons? pattern) (cons? (first pattern))
       (symbol? (first (first pattern)))
       (in? (first (first pattern)) segment-match-map)))

;; Call the right function for this kind of segment pattern.
(define (segment-matcher pattern input bindings)
  ((pmap-get (first (first pattern)) segment-match-map) pattern input bindings))

;; Match pattern against input in the context of the bindings"
(define (pat-match pattern input bindings)
  (cond ((fail? bindings) *fail*)
        ((variable? pattern)
         (match-variable pattern input bindings))
        ((segment-pattern? pattern)
         (segment-matcher pattern input bindings))
        ((single-pattern? pattern)                 ; ***
         (single-matcher pattern input bindings))   ; ***
        ((and (cons? pattern) (cons? input))
         (pat-match (rest pattern) (rest input)
                    (pat-match (first pattern) (first input) bindings)))
        ((= pattern input) bindings)
        (#t *fail*)))

(let ((test (lambda (pat expr tgt) (assert-equals (pat-match pat expr (pmap)) tgt))))
  (test '(x) '(x) (pmap))
  (test '(?x + 0) '(a + 0) (pmap '(?x a)))
  (test '(x =) '(x =) (pmap))
  (test `(?is ?n ,number?) 34 (pmap '(?n 34)))
  (test `(x = (?is ?n ,number?)) '(x = 34) (pmap '(?n 34)))
  (test '((?* ?x)) '(a b) (pmap '(?x (a b))))
  (test '(a (?* ?x) d) '(a b c d) (pmap '(?x (b c))))
  (test '(a (?* ?x) d) '(a b c e) *fail*)
  )

;; Find the first rule in rules that matches input,
;; and apply the action to that rule.
(define (rule-based-translator rules action input)
  (first-map (lambda (rule)
               (let ((bindings (pat-match (first rule) input (pmap))))
                 (if (not (fail? bindings))
                     (action bindings (second rule))
                     *fail*)))
             rules))

(define (mk-rule x y) (list x y))

(let ((rules '(((?x + (?x + 0)) (?x * 1000)))))
  (assert-equals (rule-based-translator rules subst-list '(a + (a + 0)))
                 '(a * 1000)))


==> anc/std/poly.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/basic.dodona")

;; Proving equalities in commutative rings, building on:
;; 1. https://github.com/leanprover-community/mathlib/blob/master/src/tactic/ring2.lean
;; 2. Grégoire, B. and Mahboubi, A., 2005, August. Proving equalities in a commutative ring done right in Coq.

;; abbrev Atom := Nat
;; abbrev Power := Nat

(define *poly-nodes*     '((+ 2) (* 2)))
(define *poly-nodes-pow* (cons '(^ 2) *poly-nodes*))

;; incomplete heuristics but useful
(define (poly-add p1 p2)
  (cond ((= p1 0) p2)
        ((= p2 0) p1)
        (#t `(+ ,p1 ,p2))))

(define (poly-pow p k)
  (cond ((= k 0) 1)
        ((= k 1) p)
        (#t `(^ ,p ,k))))

(define (poly-mul p1 p2)
  (cond ((= p1 0) 0)
        ((= p2 0) 0)
        ((= p1 1) p2)
        ((= p2 1) p1)
        (#t `(* ,p1 ,p2))))

;; -- Horner expressions
;; -- Note: care must be taken to maintain "canonical forms"
;; inductive HExpr : Type
;; | int       : Int → HExpr
;; | hornerAux : ∀ (a : HExpr) (x : Atom) (k : Power) (b : HExpr), HExpr

;; Meaning: a * x^k + b
(define (horner a x k b)
  (assert (number? k) "[horner] k a number")
  (assert (>= k 1) "[horner] k >= 1")
  (tag `horner (list a x k b)))

(define (horner? h) (tag? `horner h))
(define (horner-a h) (first  (untag h)))
(define (horner-x h) (second (untag h)))
(define (horner-k h) (third  (untag h)))
(define (horner-b h) (fourth (untag h)))

(define (horner-atom x)
  (horner 1 x 1 0))

(define (horner-aux a x k b)
  (if (horner? a)
      (if (and (= (horner-x a) x) (= (horner-b a) 0))
          (horner (horner-a a) x (+ (horner-k a) k) b)
          (horner a x k b))
      (if (= a 0)
          b
          (horner a x k b))))

(assert-equals (horner-aux 0 'x 5 10) 10)
(assert-equals (horner-aux 1 'x 5 10) (horner 1 'x 5 10))
(assert-equals (horner-aux (horner 1 'x 5 0) 'x 4 2)
               (horner 1 'x 9 2))

(define (horner-add-const c e)
  (cond ((= c 0) e)
        ((horner? e) (horner (horner-a e)
                             (horner-x e)
                             (horner-k e)
                             (horner-add-const c (horner-b e))))
        (#t (+ c e))))

(assert-equals (horner-add-const 5 4) 9)
(assert-equals (horner-add-const 5 (horner 1 'x 2 2)) (horner 1 'x 2 7))

;; def add_aux (a₁ : horner_expr) (A₁ : horner_expr → horner_expr) (x₁ : pos_num) :
;;   horner_expr → num → horner_expr → (horner_expr → horner_expr) → horner_expr
(define (horner-add-aux a1 A1 x1 e2 n1 b1 B1)
  (if (not (horner? e2)) (horner-add-const e2 (horner a1 x1 n1 b1))
      (cond ((< (to-string x1) (to-string (horner-x e2)))
             (horner a1 x1 n1 (B1 e2)))

            ((> (to-string x1) (to-string (horner-x e2)))
             (horner (horner-a e2)
                     (horner-x e2)
                     (horner-k e2)
                     (horner-add-aux a1 A1 x1 (horner-b e2) n1 b1 B1)))

            (#t
             (let ((k (- n1 (horner-k e2))))
               (cond ((= k 0) (horner-aux (A1 (horner-a e2))
                                          x1
                                          n1
                                          (B1 (horner-b e2))))
                     ((> k 0) (horner (horner-add-aux a1 A1 x1 (horner-a e2) k 0 id)
                                      x1
                                      (horner-k e2)
                                      (B1 (horner-b e2))))
                     ((< k 0) (horner (A1 (horner (horner-a e2) x1 (- k) 0))
                                      x1
                                      n1
                                      (B1 (horner-b e2))))))))))

(define (horner-add e1 e2)
  (if (horner? e1)
      (horner-add-aux (horner-a e1)
                      (lambda (e) (horner-add (horner-a e1) e))
                      (horner-x e1)
                      e2
                      (horner-k e1)
                      (horner-b e1)
                      (lambda (e) (horner-add (horner-b e1) e)))
      (horner-add-const e1 e2)))

(assert-equals (horner-add 5 9) 14)
(assert-equals (horner-add (horner-aux 1 'x 2 1) (horner-aux 2 'x 2 2))
               (horner-aux 3 'x 2 3))

;; (x^2 + 1) + (5x + 2) ==> (x + 5) * x + 3
(assert-equals (horner-add (horner 1 'x 2 1) (horner 5 'x 1 2))
               (horner (horner 1 'x 1 5) 'x 1 3))

(define (horner-neg e)
  (if (horner? e)
      (horner (horner-neg (horner-a e))
              (horner-x e)
              (horner-k e)
              (horner-neg (horner-b e)))
      (- e)))

(define (horner-sub e1 e2) (horner-add e1 (horner-neg e2)))

(define (horner-mul-const k e)
  (cond ((= k 0) 0)
        ((= k 1) e)
        ((horner? e) (horner (horner-mul-const k (horner-a e))
                             (horner-x e)
                             (horner-k e)
                             (horner-mul-const k (horner-b e))))
        (#t (* k e))))

(define (horner-mul-aux a1 x1 n1 b1 A1 B1 e2)
  (cond ((not (horner? e2)) (horner-mul-const e2 (horner a1 x1 n1 b1)))

        ((< (to-string x1) (to-string (horner-x e2)))
         (horner (A1 e2) x1 n1 (B1 e2)))

        ((> (to-string x1) (to-string (horner-x e2)))
         (horner (horner-mul-aux a1 x1 n1 b1 A1 B1 (horner-a e2))
                 (horner-x e2)
                 (horner-k e2)
                 (horner-mul-aux a1 x1 n1 b1 A1 B1 (horner-b e2))))

        (#t
         (let ((haaa (horner-aux (horner-mul-aux a1 x1 n1 b1 A1 B1 (horner-a e2))
                                 x1
                                 (horner-k e2)
                                 0)))
           (if (= (horner-b e2) 0)
               haaa
               (horner-add haaa (horner (A1 (horner-b e2)) x1 n1 (B1 (horner-b e2)))))))))

(define (horner-mul e1 e2)
  (if (horner? e1)
      (horner-mul-aux (horner-a e1)
                      (horner-x e1)
                      (horner-k e1)
                      (horner-b e1)
                      (lambda (e) (horner-mul (horner-a e1) e))
                      (lambda (e) (horner-mul (horner-b e1) e))
                      e2)
      (horner-mul-const e1 e2)))


(assert-equals (horner-mul (horner 1 'x 1 0) (horner 1 'x 1 0))
               (horner 1 'x 2 0))

;; (x+1)^2 = x^2 + 2x + 1 = (x + 2) * x + 1
(assert-equals (horner-mul (horner 1 'x 1 1) (horner 1 'x 1 1))
               (horner (horner 1 'x 1 2) 'x 1 1))

(define (horner-pow e k)
  (if (integer? k)
      (begin
        (assert (>= k 0) "[horner-pow] k negative")
        (cond ((= k 0) 1)
              ((= k 1) e)
              (#t (horner-mul e (horner-pow e (- k 1))))))
      (horner-atom `(^ ,e ,k))))

;; inductive CRExpr : Type
;; | atom : Nat → CRExpr
;; | nat  : Nat → CRExpr
;; | add  : CRExpr → CRExpr → CRExpr
;; | mul  : CRExpr → CRExpr → CRExpr
;; | sub  : CRExpr → CRExpr → CRExpr
;; | neg  : CRExpr → CRExpr
;; | pow  : CRExpr → Nat → CRExpr


(define (horner-sum es)  (foldl horner-add 0 es))
(define (horner-prod es) (foldl horner-mul 1 es))

(define (expr->horner e)
  (cond ((number? e) e)
        ((atom? e) (horner-atom e))
        (#t
         (let ((op (first e))
               (args (map expr->horner (rest e))))
           (cond ((= op '+) (horner-sum  args))
                 ((= op '*) (horner-prod args))
                 ((and (= op '-) (= (length args) 1)) (horner-neg (first args)))
                 ((and (= op '-) (= (length args) 2)) (horner-sub (first args) (second args)))
                 ((= op '^) (horner-pow (first args) (second args)))
                 (#t (horner-atom e))))))) ;; mystery function, e.g. sin|cos

(define (ring-eq lhs rhs)
  (let ((diff (expr->horner `(- ,lhs ,rhs))))
    (if (= diff 0)
        #t
        (begin
          (printf "[ring-eq] %s != %s || %s" lhs rhs diff)
          #f))))

(assert (ring-eq '(+ 5 (- 5)) 0))
(assert-equals (expr->horner '(+ x x)) (horner 2 'x 1 0))
(assert-equals (expr->horner '(* 2 x)) (horner 2 'x 1 0))
(assert (ring-eq '(+ x x) '(* 2 x)))

(assert (ring-eq '(+ 5 (* 3 x) 7 (* 4 x) (* (- 12) x) (- 12) (* 5 x)) 0))

(assert (ring-eq '(+ x y x y) '(+ y y (* 2 x))))
(assert (ring-eq '(+ (sin x) y (sin x) y) '(+ y y (* 2 (sin x)))))

(define (horner->expr e)
  (if (not (horner? e))
      e
      (let ((a (horner->expr (horner-a e)))
            (b (horner->expr (horner-b e))))
        (poly-add (poly-mul a (poly-pow (horner-x e) (horner-k e))) b))))

(let ((check-ok
       (lambda (e1)
         (let ((e2 (horner->expr (expr->horner e1))))
           (if (not (ring-eq e1 e2))
               (printf "[not-ok] %s != %s" e1 e2)
               (assert (ring-eq e1 e2) "RING-EQ"))))))
  (check-ok '(- (+ x x) (* 2 x)))
  (check-ok '(- (* x x) (* 2 x)))
  (check-ok '(- (^ x 3) (* 2 x)))
  (check-ok '(* x (+ (* x (* x (+ x 3))) 1)))
  (check-ok '(+ -3 (+ x3 (* -3 x1))))
  (check-ok '(+ 3 (+ x3 (* 3 x1))))
  (check-ok '(* (+ (* -3 x3) (* 2 x1)) (+ (* -3 x3) (* 2 x1))))
  (check-ok '(* (+ 3 (+ x3 (* 3 x1))) (* (+ (* -3 x3) (* 2 x1)) (+ (* -3 x3) (* 2 x1)))))
  )


==> anc/std/simplify.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/pattern-match.dodona")

;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; Rules is a list of pairs
;; Simp-set is a pmap from head symbol to rules
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;

(define (build-simp-set rules)
  (foldl (lambda (m rule)
           (let ((head (first (first rule))))
             (pmap-set head (cons rule (pmap-getd '() head m)) m)))
         (pmap)
         rules))


(define (simplify simp-set t)
  ;; (printf "[simplify] %s" t)
  (cond ((not (list? t)) t)
        ((null? t) t)
        (#t (rewrite simp-set (map (lambda (t) (simplify simp-set t)) t)))))

(define (rewrite simp-set t)
  (let* ((action (lambda (bindings response)
                   (simplify simp-set (subst-list bindings response))))
         (result (rule-based-translator (pmap-getd '() (car t) simp-set) action t)))
    ;; (printf "[rewrite] %s ==> %s" t result)
    (if (fail? result) t result)))

(let ((simp-set (build-simp-set '(((+ ?x (+ ?x 0)) (* ?x 1000))))))
  (assert-equals (simplify simp-set '(+ a (+ a 0)))
                 '(* a 1000)))

(let ((simp-set (build-simp-set '(((+ ?x 0) ?x)))))
  (assert-equals (simplify simp-set '(+ a (+ a 0)))
                 '(+ a a))
  (assert-equals (simplify simp-set '(+ a (+ 0 0)))
                 'a)
  )

(let ((simp-set (build-simp-set '(((+ ?x (+ ?x 0)) (* ?x 1000))
                                  ((* ?y ?x) (div ?x ?y))))))
  (assert-equals (simplify simp-set '(+ a (+ a 0)))
                 '(div 1000 a)))


==> anc/tasks/alist.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "tasks/util.dodona")

(chooser->generate-2 "alist-contains-digit" choose-bool invert-bool alist->contains?
                     (lambda () (list (choose-digit) ((choose-list (choose-ilist 2 choose-digit))))))

(chooser->generate-2 "alist-lookup" (choose-maybe choose-digit) (invert-maybe invert-digit) alist->lookup
                     (lambda () (list (choose-digit) ((choose-list (choose-ilist 2 choose-digit))))))


==> anc/tasks/arith.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/nat.dodona")
(import "tasks/util.dodona")

(define (eval-arith e)
  (if (not (list? e)) e
      (let ((args (map eval-arith (rest e))))
        (cond ((= (first e) '+) (sum args))
              ((= (first e) '*) (prod args))
              ((= (first e) '-) (- (first args) (second args)))
              ((= (first e) 'max) (nat->max (first args) (second args)))
              ((= (first e) 'min) (nat->min (first args) (second args)))
              ((= (first e) 'div) (div (first args) (second args)))
              ((= (first e) '%) (% (first args) (second args)))))))

(assert-equals (eval-arith '(+ (- 5 2) 4 (* 5 1))) 12)

(chooser->generate-1 "arith-nat-add-2"   choose-nat invert-nat eval-arith (lambda () (cons '+ (replicate 2 choose-nat))))
(chooser->generate-1 "arith-nat-add-3"   choose-nat invert-nat eval-arith (lambda () (cons '+ (replicate 3 choose-nat))))
(chooser->generate-1 "arith-nat-sub-2"   choose-int invert-int eval-arith (lambda () (cons '- (replicate 2 choose-nat))))
(chooser->generate-1 "arith-nat-mul-2"   choose-nat invert-nat eval-arith (lambda () (cons '* (replicate 2 choose-nat))))
(chooser->generate-1 "arith-nat-mul-3"   choose-nat invert-nat eval-arith (lambda () (cons '* (replicate 3 choose-nat))))
(chooser->generate-1 "arith-nat-div-10"  choose-nat invert-nat eval-arith (lambda () `(div ,(choose-nat) 10)))
(chooser->generate-1 "arith-nat-div-100" choose-nat invert-nat eval-arith (lambda () `(div ,(choose-nat) 100)))
(chooser->generate-1 "arith-nat-mod-10"  choose-nat invert-nat eval-arith (lambda () `(% ,(choose-nat) 10)))
(chooser->generate-1 "arith-nat-mod-100" choose-nat invert-nat eval-arith (lambda () `(% ,(choose-nat) 100)))
(chooser->generate-1 "arith-nat-max-2"   choose-nat invert-nat eval-arith (lambda () (cons 'max (replicate 2 choose-nat))))
(chooser->generate-1 "arith-nat-min-2"   choose-nat invert-nat eval-arith (lambda () (cons 'min (replicate 2 choose-nat))))

(chooser->generate-1 "arith-int-add-2"   choose-int invert-int eval-arith (lambda () (cons '+ (replicate 2 choose-int))))
(chooser->generate-1 "arith-int-add-3"   choose-int invert-int eval-arith (lambda () (cons '+ (replicate 3 choose-int))))
(chooser->generate-1 "arith-int-sub-2"   choose-int invert-int eval-arith (lambda () (cons '- (replicate 2 choose-int))))
(chooser->generate-1 "arith-int-mul-2"   choose-int invert-int eval-arith (lambda () (cons '* (replicate 2 choose-int))))
(chooser->generate-1 "arith-int-mul-3"   choose-int invert-int eval-arith (lambda () (cons '* (replicate 3 choose-int))))
(chooser->generate-1 "arith-int-max-2"   choose-int invert-int eval-arith (lambda () (cons 'max (replicate 2 choose-int))))
(chooser->generate-1 "arith-int-min-2"   choose-int invert-int eval-arith (lambda () (cons 'min (replicate 2 choose-int))))

(chooser->generate-1 "arith-nat-distrib-l"   choose-nat invert-nat eval-arith (lambda () (list '* (cons '+ (replicate 2 choose-nat)) (choose-nat))))
(chooser->generate-1 "arith-nat-distrib-r"   choose-nat invert-nat eval-arith (lambda () (list '* (choose-nat) (cons '+ (replicate 2 choose-nat)))))
(chooser->generate-1 "arith-nat-udistrib-l"  choose-nat invert-nat eval-arith (lambda () (list '+ (cons '* (replicate 2 choose-nat)) (choose-nat))))
(chooser->generate-1 "arith-nat-udistrib-r"  choose-nat invert-nat eval-arith (lambda () (list '+ (choose-nat) (cons '* (replicate 2 choose-nat)))))

(chooser->generate-1 "arith-int-distrib-l"   choose-int invert-int eval-arith (lambda () (list '* (cons '+ (replicate 2 choose-int)) (choose-int))))
(chooser->generate-1 "arith-int-distrib-r"   choose-int invert-int eval-arith (lambda () (list '* (choose-int) (cons '+ (replicate 2 choose-int)))))
(chooser->generate-1 "arith-int-udistrib-l"  choose-int invert-int eval-arith (lambda () (list '+ (cons '* (replicate 2 choose-int)) (choose-int))))
(chooser->generate-1 "arith-int-udistrib-r"  choose-int invert-int eval-arith (lambda () (list '+ (choose-int) (cons '* (replicate 2 choose-int)))))


==> anc/tasks/bool.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/simplify.dodona")
(import "tasks/util.dodona")

(define (eval-bool e)
  (if (not (list? e)) e
      (let ((args (map eval-bool (rest e))))
        (cond ((= (first e) 'and) (bool->and (first args) (second args)))
              ((= (first e) 'or) (bool->or (first args) (second args)))
              ((= (first e) 'not) (not (first args)))
              ((= (first e) 'xor) (bool->xor (first args) (second args)))
              ((= (first e) 'nxor) (bool->nxor (first args) (second args)))
              ((= (first e) 'nor) (bool->nor (first args) (second args)))
              ((= (first e) 'nand) (bool->nand (first args) (second args)))))))

(assert-equals (eval-bool '(xor (and #t #f) (nor #f #f))) #t)
(assert-equals (eval-bool '(xor (and #t #f) (nor #f #t))) #f)

(define *and-rules*
  '(((and #t ?x) ?x)
    ((and ?x #t) ?x)
    ((and #f ?x) #f)
    ((and ?x #f) #f)
    ))

(define *or-rules*
  '(((or #t ?x) #t)
    ((or ?x #t) #t)
    ((or #f ?x) ?x)
    ((or ?x #f) ?x)
    ))

(define *not-rules*
  '(((not #f) #t)
    ((not #t) #f)
    ))

(define *xor-rules*
  '(((xor #t ?x) (not ?x))
    ((xor ?x #t) (not ?x))
    ((xor #f ?x) ?x)
    ((xor ?x #f) ?x)
    ))

(define *nxor-rules*
  '(((nxor #t ?x) ?x)
    ((nxor ?x #t) ?x)
    ((nxor #f ?x) (not ?x))
    ((nxor ?x #f) (not ?x))
    ))

(define *nor-rules*
  '(((nor #t ?x) #f)
    ((nor ?x #t) #f)
    ((nor #f ?x) (not ?x))
    ((nor ?x #f) (not ?x))
    ))

(define *nand-rules*
  '(((nand #t ?x) (not ?x))
    ((nand ?x #t) (not ?x))
    ((nand #f ?x) #t)
    ((nand ?x #f) #t)
    ))

(define *bool-rules*
  (list->pmap
   `((and  ,*and-rules*)
     (or   ,*or-rules*)
     (not  ,*not-rules*)
     (xor  ,*xor-rules*)
     (nxor ,*nxor-rules*)
     (nor  ,*nor-rules*)
     (nand ,*nand-rules*))))

(define (simplify-bool t)
  (simplify *bool-rules* t))

(assert-equals (simplify-bool '(and (or #f #t) #f)) #f)
(assert-equals (simplify-bool '(nand #f (or #f #t))) #t)
(assert-equals (simplify-bool '(nand x (or #f #t))) '(not x))

(define (choose-bool-tree vars)
  (choose-tree-fast (+ '(#f #t) vars) '((and 2) (or 2) (not 1) (xor 2) (nxor 2) (nor 2) (nand 2))))

(define (invert-bool-tree vars)
  (invert-tree-fast (+ '(#f #t) vars) '((and 2) (or 2) (not 1) (xor 2) (nxor 2) (nor 2) (nand 2))))

(chooser->generate-1 "bool-and-or-not" choose-bool invert-bool eval-bool (choose-tree-fast '(#f #t) '((and 2) (or 2) (not 1))))
(chooser->generate-1 "bool-xor-not" choose-bool invert-bool eval-bool (choose-tree-fast '(#f #t) '((xor 2) (not 1))))
(chooser->generate-1 "bool-nxor" choose-bool invert-bool eval-bool (choose-tree-fast '(#f #t) '((nxor 2))))
(chooser->generate-1 "bool-nor" choose-bool invert-bool eval-bool (choose-tree-fast '(#f #t) '((nor 2))))
(chooser->generate-1 "bool-nand" choose-bool invert-bool eval-bool (choose-tree-fast '(#f #t) '((nand 2))))

(chooser->generate-1 "simp-bool-and-or-not"
                   (choose-bool-tree '(x1 x2 x3 x4 x5))
                   (invert-bool-tree '(x1 x2 x3 x4 x5))
                   (lambda (t) (simplify (pmap `(and ,*and-rules*) `(or ,*or-rules*) `(not ,*not-rules*)) t))
                   (choose-tree-fast '(#f #t x1 x2 x3 x4 x5) '((and 2) (or 2) (not 1))))

(chooser->generate-1 "simp-bool-xor-not"
                   (choose-bool-tree '(x1 x2 x3 x4 x5))
                   (invert-bool-tree '(x1 x2 x3 x4 x5))
                   (lambda (t) (simplify (pmap `(not ,*not-rules*) `(xor ,*xor-rules*)) t))
                   (choose-tree-fast '(#f #t x1 x2 x3 x4 x5) '((xor 2) (not 1))))

(chooser->generate-1 "simp-bool-nxor-not"
                   (choose-bool-tree '(x1 x2 x3 x4 x5))
                   (invert-bool-tree '(x1 x2 x3 x4 x5))
                   (lambda (t) (simplify (pmap `(nxor ,*nxor-rules*)) t))
                   (choose-tree-fast '(#f #t x1 x2 x3 x4 x5) '((nxor 2))))

(chooser->generate-1 "simp-bool-nor-not"
                   (choose-bool-tree '(x1 x2 x3 x4 x5))
                   (invert-bool-tree '(x1 x2 x3 x4 x5))
                   (lambda (t) (simplify (pmap `(nor ,*nor-rules*)) t))
                   (choose-tree-fast '(#f #t x1 x2 x3 x4 x5) '((nor 2))))

(chooser->generate-1 "simp-bool-nand-not"
                   (choose-bool-tree '(x1 x2 x3 x4 x5))
                   (invert-bool-tree '(x1 x2 x3 x4 x5))
                   (lambda (t) (simplify (pmap `(nand ,*nand-rules*)) t))
                   (choose-tree-fast '(#f #t x1 x2 x3 x4 x5) '((nand 2))))


==> anc/tasks/fol.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "std/fol.dodona")
(import "std/simplify.dodona")
(import "tasks/util.dodona")

(define (choose-fol-term vars consts funcs) (choose-tree-fast (+ vars consts) funcs))
(define (invert-fol-term vars consts funcs) (invert-tree-fast (+ vars consts) funcs))

(define (choose-fol-ground-subst vars consts funcs)
  (lambda ()
    (list->pmap (map (lambda (var) (list var ((choose-fol-term '() consts funcs)))) vars))))

(let ((gen-subst-sig (lambda (sig-name vars consts funcs)
                       (chooser->generate-2 (+ "fol-subst-" sig-name)
                                            (choose-fol-term vars consts funcs)
                                            (invert-fol-term vars consts funcs)
                                            fol->subst
                                            (lambda () (list ((choose-fol-ground-subst vars consts funcs)) ((choose-fol-term vars consts funcs))))))))
  (gen-subst-sig "?xy:cd:f1g1"    '(?x ?y) '(c d)      '((f 1) (g 1)))
  (gen-subst-sig "?xy:cd:f2g2"    '(?x ?y) '(c d)      '((f 2) (g 2)))
  (gen-subst-sig "?xy:cde:f1g1h1" '(?x ?y) '(c1 c2 c3) '((f 1) (g 1) (h 1)))
  (gen-subst-sig "?xy:cde:f2g2h2" '(?x ?y) '(c1 c2 c3) '((f 1) (g 2) (h 2)))
  )

(define *simp-consts* '(c c1 c2 c3))
(define *simp-funcs*  '((f 1) (g 1) (h 1) (f2 2) (g2 2) (h2 2)))

(define (mk-rule lhs rhs) (list lhs rhs))

(define *simp-sets*
  '(
    ("f(x)->g(x)"
     (((f ?x) (g ?x))))

    ;; Note: invariance to variable names is not built in
    ("f(y)->g(y)"
     (((f ?y) (g ?y))))

    ("f(x)->g(x),g(x)->h(x)"
     (((f ?x) (g ?x))
      ((g ?x) (h ?x))))

    ("f(x)->g2(x, x),g2(x, x)->h(x)"
     (((f ?x)     (g2 ?x ?x))
      ((g2 ?x ?x) (h ?x))))

    ("f2(x, y)->h(y)"
     (((f2 ?x ?y) (h ?y))))

    ("f2(x, y)->h(y),h(x)->g2(x, x)"
     (((f2 ?x ?y) (h ?y))
      ((h ?x) (g2 ?x ?x))))

    ("f(x)->g(x),g(x)->h(x), h(x)->f2(x, x)"
     (((f ?x) (g ?x))
      ((g ?x) (h ?x))
      ((h ?x) (f2 ?x ?x))))

    ("f(x)->g(g(x))"
     (((f ?x) (g (g ?x)))))

    ("f(x)->g(g(x)), g(x)->h(x)"
     (((f ?x) (g (g ?x)))
      ((g ?x) (h ?x))))

    ("f(x)->f2(x, x)"
     (((f ?x) (f2 ?x ?x))))

    ("f(f(x))->f(x)"
     (((f (f ?x)) (f ?x))))

    ("f(f(x))->g(g(x))"
     (((f (f ?x)) (g (g ?x)))))

    ("f(f(x))->g(h(x))"
     (((f (f ?x)) (g (h ?x)))))

    ("f(f(x))->g2(x,x)"
     (((f (f ?x)) (g2 ?x ?x))))

    ("f2(x, y)->g2(y,x)"
     (((f2 ?x ?y) (g2 ?y ?x))))

    ("f(f(x))->g(g(x)),g(g(x))->h(?x)"
     (((f (f ?x)) (g (g ?x)))
      ((g (g ?x)) (h ?x))))

    ))

(for-each *simp-sets*
          (uncurry (lambda (rules-name rules)
                     (chooser->generate-1 (+ "fol-simp-" rules-name)
                                          (choose-fol-term '() *simp-consts* *simp-funcs*)
                                          (invert-fol-term '() *simp-consts* *simp-funcs*)
                                          (curry simplify (build-simp-set rules))
                                          (choose-fol-term '() *simp-consts* *simp-funcs*)))))


==> anc/tasks/hol-1.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/hol.dodona")

(for-each *hol-mvars*
          (uncurry (lambda (sig-name type-to-mvars)
                     (chooser->generate-1 (+ "hol-infer-" sig-name)
                                          choose-hol-type
                                          invert-hol-type
                                          infer
                                          (choose-hol-term type-to-mvars)))))


==> anc/tasks/hol-2.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/hol.dodona")

(for-each *hol-mvars*
          (uncurry (lambda (sig-name type-to-mvars)
                     (for-each *hol-unaries*
                               (uncurry (lambda (f-name f)
                                          (chooser->generate-1 (+ "hol-" f-name "-" sig-name)
                                                    (choose-hol-term type-to-mvars)
                                                    (invert-hol-term type-to-mvars)
                                                    f
                                                    (choose-hol-term type-to-mvars))))))))


==> anc/tasks/hol-3.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/hol.dodona")

(for-each *hol-mvars*
          (uncurry (lambda (sig-name type-to-mvars)
                     (chooser->generate-2 (+ "hol-subst-" sig-name)
                                          (choose-hol-term type-to-mvars)
                                          (invert-hol-term type-to-mvars)
                                          subst-mvars
                                          (lambda () (list (choose-hol-ground-subst type-to-mvars) ((choose-hol-term type-to-mvars))))))))


==> anc/tasks/hol-4.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/hol.dodona")

(for-each *hol-mvars*
          (uncurry (lambda (sig-name type-to-mvars)
                     (chooser->generate-2 (+ "hol-subst-beta-eta" sig-name)
                                          (choose-hol-term type-to-mvars)
                                          (invert-hol-term type-to-mvars)
                                          (lambda (theta t) (beta-eta (subst-mvars theta t)))
                                          (lambda () (list (choose-hol-ground-subst type-to-mvars) ((choose-hol-term type-to-mvars))))))))


==> anc/tasks/hol.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "std/hol.dodona")
(import "tasks/util.dodona")

(define (choose-hol-type)
  (if (choose-bool)
      type0
      (arrow (choose-hol-type) (choose-hol-type))
      ))

(define (invert-hol-type type)
  (if (type0? type) (invert-bool #t)
      (+ (invert-bool #f)
         (invert-hol-type (arrow->dom type))
         (invert-hol-type (arrow->cod type)))))

(define *kinds* '(top const bvar mvar app lam))

(define *consts*
  `((,type0 (tau tau1 tau2))))

(define (choose-hol-term-aux type types type-to-mvars)
  (let ((kind (choice *kinds*)))
    ;; assume one special constant for every type
    (cond ((= kind 'top) (const type 'top))

          ((= kind 'const) (const type (choice (alist->lookup-default '() type *consts*))))

          ((= kind 'bvar) (let ((idx (choice (range (list->length types)))))
                            ;; TODO: perf
                            (if (= (list->nth idx types) type)
                                (bvar idx)
                                (deadend))))

          ((= kind 'mvar) (mvar type (choice (alist->lookup-default '() type type-to-mvars))))

          ((= kind 'app)
           (let ((arg-type (choose-hol-type)))
             (app (choose-hol-term-aux (arrow arg-type type) types type-to-mvars)
                  (choose-hol-term-aux arg-type types type-to-mvars))))

          ((= kind 'lam)
           (if (arrow? type)
               (lam (arrow->dom type) (choose-hol-term-aux (arrow->cod type) (cons (arrow->dom type) types) type-to-mvars))
               (deadend))))))

(define (choose-hol-term type-to-mvars)
  (lambda () (choose-hol-term-aux (choose-hol-type) '() type-to-mvars)))

(define (invert-hol-term-aux types type-to-mvars)
  (lambda (t)
    (cond ((and (const? t) (= (const->id t) 'top))
           ((invert-choice *kinds*) 'top))

          ((const? t)
           (+ ((invert-choice *kinds*) 'const)
              ((invert-choice (alist->lookup (const->type t) *consts*)) (const->id t))))

          ((bvar? t)
           (+ ((invert-choice *kinds*) 'bvar)
              (list (bvar->idx t)))) ;; uses that the range will always to-list to itself

          ((mvar? t)
           (+ ((invert-choice *kinds*) 'mvar)
              ((invert-choice (alist->lookup (mvar->type t) type-to-mvars)) (mvar->id t))))

          ((app? t)
           (+ ((invert-choice *kinds*) 'app)
              (invert-hol-type (infer-aux types (app->arg t)))
              ((invert-hol-term-aux types type-to-mvars) (app->fn t))
              ((invert-hol-term-aux types type-to-mvars) (app->arg t))))

          ((lam? t)
           (+ ((invert-choice *kinds*) 'lam)
              ((invert-hol-term-aux (cons (lam->type t) types) type-to-mvars) (lam->body t)))))))

(define (invert-hol-term type-to-mvars)
  (lambda (t)
    (+ (invert-hol-type (infer t)) ((invert-hol-term-aux '() type-to-mvars) t))))

(define *hol-mvars*
  (list
   (list "?x?y?z:a"       (list (list type0 '(?x ?y ?z))))
   (list "?f?g?h:a->a"    (list (list (arrow type0 type0) '(?f ?g ?h))))
   (list "?f?g:(a->a)->a" (list (list (arrow (arrow type0 type0) type0) '(?f ?g))))
   (list "?f?g:a->(a->a)" (list (list (arrow type0 (arrow type0 type0)) '(?f ?g))))
   ))

(define *hol-unaries*
  (list
   (list "beta"     beta)
   (list "eta"      eta)
   (list "beta-eta" beta-eta)
   ))


(define (choose-hol-ground-subst type-to-mvars)
  (list->concat-map
   (uncurry (lambda (type vars)
              (map (lambda (var) (list var (choose-hol-term-aux type '() (list))))
                   vars)))
   type-to-mvars))


==> anc/tasks/id.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "tasks/util.dodona")

(define (chooser->generate-id task-name choose-x invert-x)
    (printf "%s..." task-name)
    (chooser->generate-1 task-name choose-x invert-x id choose-x))

(define *const-leafs*
  (list
   (list "bool" '(#f #t))
   (list "digit" (range 10))
   (list "xyz" '(x y z))))

(define *const-nodes*
  (list
   (list "and-or-nat" '((and 2) (or 2) (not 1)))
   (list "xor"        '((xor 2)))
   (list "nor"        '((nor 2)))
   (list "nand"       '((nand 2)))
   (list "fgh"        '((fgh 2)))))

(define *infinite-leafs*
  (list
    (list "nat" choose-nat invert-nat)
    (list "int" choose-int invert-int)
    ))

(define *leafs*
  (+ (map (uncurry (lambda (leaf-name xs) (list leaf-name (choose-choice xs) (invert-choice xs)))) *const-leafs*)
     *infinite-leafs*))

(define *choose-funcs*
  (list
   (list "list" choose-list invert-list)
   (list "ltree" choose-ltree invert-ltree)
   ))

;; Leaves that are themselves infinite sets
(for-each *infinite-leafs*
          (uncurry3 (lambda (leaf-name choose-x invert-x)
                      (chooser->generate-id (+ "id-" leaf-name)
                                         choose-x
                                         invert-x))))

;; We cover most combinations by a Cartesian product
(for-each *leafs*
          (uncurry3 (lambda (leaf-name choose-x invert-x)
                      (for-each *choose-funcs*
                                (uncurry3 (lambda (func-name choose-f invert-f)
                                            (chooser->generate-id (+ "id-" leaf-name "-" func-name)
                                                               (choose-f choose-x)
                                                               (invert-f invert-x))))))))

;; Trees
(for-each *const-leafs*
          (uncurry (lambda (leaf-name xs)
                     (for-each *const-nodes*
                               (uncurry (lambda (node-name fs)
                                          (chooser->generate-id (+ "id-choose-tree-fast-" leaf-name "-" node-name)
                                                             (choose-tree-fast xs fs)
                                                             (invert-tree-fast xs fs))))))))

(for-each *leafs*
          (uncurry3 (lambda (leaf-name choose-leaf invert-leaf)
                      (for-each *const-nodes*
                                (uncurry (lambda (node-name fs)
                                           (chooser->generate-id (+ "id-choose-tree-full-" leaf-name "-" node-name)
                                                              (choose-tree-full choose-leaf (choose-choice fs))
                                                              (invert-tree-full invert-leaf (invert-choice fs)))))))))


==> anc/tasks/list.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "tasks/util.dodona")

(chooser->generate-1 "list-length" choose-nat invert-nat list->length (choose-list choose-digit))
(chooser->generate-2 "list-nth" choose-digit invert-digit list->nth (lambda () (let ((xs ((choose-list choose-digit)))) (list (choice (range (length xs))) xs))))

(chooser->generate-2 "list-count-digit-exact" choose-nat invert-nat list->count (lambda () (list (eq-to? (choose-digit)) ((choose-list choose-digit)))))

(chooser->generate-2 "list-count-digit-even"     choose-nat invert-nat list->count (lambda () (list nat->even?     ((choose-list choose-digit)))))
(chooser->generate-2 "list-count-digit-odd"      choose-nat invert-nat list->count (lambda () (list nat->odd?      ((choose-list choose-digit)))))
(chooser->generate-2 "list-count-digit-0-mod-3"  choose-nat invert-nat list->count (lambda () (list nat->0-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-count-digit-1-mod-3"  choose-nat invert-nat list->count (lambda () (list nat->1-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-count-digit-2-mod-3"  choose-nat invert-nat list->count (lambda () (list nat->2-mod-3?  ((choose-list choose-digit)))))

(chooser->generate-2 "list-contains-digit-exact"      choose-bool invert-bool list->contains? (lambda () (list (eq-to? (choose-digit)) ((choose-list choose-digit)))))
(chooser->generate-2 "list-contains-digit-even"       choose-bool invert-bool list->contains? (lambda () (list nat->even?     ((choose-list choose-digit)))))
(chooser->generate-2 "list-contains-digit-odd"        choose-bool invert-bool list->contains? (lambda () (list nat->odd?      ((choose-list choose-digit)))))
(chooser->generate-2 "list-contains-digit-0-mod-3"    choose-bool invert-bool list->contains? (lambda () (list nat->0-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-contains-digit-1-mod-3"    choose-bool invert-bool list->contains? (lambda () (list nat->1-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-contains-digit-2-mod-3"    choose-bool invert-bool list->contains? (lambda () (list nat->2-mod-3?  ((choose-list choose-digit)))))

(chooser->generate-2 "list-filter-digit-exact"      (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list (eq-to? (choose-digit)) ((choose-list choose-digit)))))
(chooser->generate-2 "list-filter-digit-even"       (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list nat->even?     ((choose-list choose-digit)))))
(chooser->generate-2 "list-filter-digit-odd"        (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list nat->odd?      ((choose-list choose-digit)))))
(chooser->generate-2 "list-filter-digit-0-mod-3"    (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list nat->0-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-filter-digit-1-mod-3"    (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list nat->1-mod-3?  ((choose-list choose-digit)))))
(chooser->generate-2 "list-filter-digit-2-mod-3"    (choose-list choose-digit) (invert-list invert-digit) list->filter (lambda () (list nat->2-mod-3?  ((choose-list choose-digit)))))

(chooser->generate-2 "list-map-digit-add1"   (choose-list choose-int) (invert-list invert-int) list->map (lambda () (list nat->add1 ((choose-list choose-digit)))))
(chooser->generate-2 "list-map-digit-add2"   (choose-list choose-int) (invert-list invert-int) list->map (lambda () (list nat->add2 ((choose-list choose-digit)))))
(chooser->generate-2 "list-map-digit-sub1"   (choose-list choose-int) (invert-list invert-int) list->map (lambda () (list nat->sub1 ((choose-list choose-digit)))))
(chooser->generate-2 "list-map-digit-dbl" (choose-list choose-int) (invert-list invert-int) list->map (lambda () (list nat->dbl ((choose-list choose-digit)))))

(let ((choose->gen-find-index (lambda (task-name f)
                                (chooser->generate-2 (+ "list-digit-find-index-" task-name)
                                                     choose-nat
                                                     invert-nat
                                                     list->find-index
                                                     (lambda () (let* ((xs ((choose-list choose-digit))) (x (f (choice xs))))
                                                                  (list (lambda (y) (= (f y) x)) xs)))))))
  (choose->gen-find-index "exact" id)
  (choose->gen-find-index "add1" nat->add1)
  (choose->gen-find-index "add2" nat->add2)
  (choose->gen-find-index "sub1" nat->sub1)
  (choose->gen-find-index "dbl"  nat->dbl)
)

(chooser->generate-2 "list-digit-take" (choose-list choose-digit) (invert-list invert-digit) list->take
                     (lambda () (let ((xs ((choose-list choose-digit))))
                                  (list (choice (range (length xs))) xs))))

(chooser->generate-2 "list-digit-drop" (choose-list choose-digit) (invert-list invert-digit) list->drop
                     (lambda () (let ((xs ((choose-list choose-digit))))
                                  (list (choice (range (length xs))) xs))))
(chooser->generate-2 "list-concat" (choose-list choose-digit) (invert-list invert-digit) list->concat
                     (lambda () (list ((choose-list choose-digit)) ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-exact" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list (eq-to? (choose-digit)) ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-even" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list nat->even? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-odd" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list nat->odd? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-0-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list nat->0-mod-3? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-1-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list nat->1-mod-3? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-first-2-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-first
                     (lambda () (list nat->2-mod-3? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-exact" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list (eq-to? (choose-digit)) ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-even" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list nat->even? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-odd" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list nat->odd? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-0-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list nat->0-mod-3? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-1-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list nat->1-mod-3? ((choose-list choose-digit)))))

(chooser->generate-2 "list-rm-all-2-mod-3" (choose-list choose-digit) (invert-list invert-digit) list->rm-all
                     (lambda () (list nat->2-mod-3? ((choose-list choose-digit)))))

(chooser->generate-1 "list-foldl-and"   choose-bool invert-bool (lambda (xs) (list->foldl bool->and  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-or"    choose-bool invert-bool (lambda (xs) (list->foldl bool->or   #f xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-xor"   choose-bool invert-bool (lambda (xs) (list->foldl bool->xor  #f xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-xor-t" choose-bool invert-bool (lambda (xs) (list->foldl bool->xor  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-nxor"  choose-bool invert-bool (lambda (xs) (list->foldl bool->nxor #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-nor"   choose-bool invert-bool (lambda (xs) (list->foldl bool->nor  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldl-nand"  choose-bool invert-bool (lambda (xs) (list->foldl bool->nand #f xs)) (choose-list choose-bool))

(chooser->generate-1 "list-foldr-and"   choose-bool invert-bool (lambda (xs) (list->foldr bool->and  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-or"    choose-bool invert-bool (lambda (xs) (list->foldr bool->or   #f xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-xor"   choose-bool invert-bool (lambda (xs) (list->foldr bool->xor  #f xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-xor-t" choose-bool invert-bool (lambda (xs) (list->foldr bool->xor  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-nxor"  choose-bool invert-bool (lambda (xs) (list->foldr bool->nxor #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-nor"   choose-bool invert-bool (lambda (xs) (list->foldr bool->nor  #t xs)) (choose-list choose-bool))
(chooser->generate-1 "list-foldr-nand"  choose-bool invert-bool (lambda (xs) (list->foldr bool->nand #f xs)) (choose-list choose-bool))

(chooser->generate-1 "list-map-not" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs) (list->map not xs))
                     (choose-list choose-bool))

(chooser->generate-2 "list-map2-and" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->and xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-or" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->or xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-xor" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->xor xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-nxor" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->nxor xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-nor" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->nor xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-nand" (choose-list choose-bool) (invert-list invert-bool) (lambda (xs ys) (list->map2 bool->nand xs ys))
                     (lambda () (replicate 2 (choose-list choose-bool))))

(chooser->generate-2 "list-map2-max" (choose-list choose-digit) (invert-list invert-digit) (lambda (xs ys) (list->map2 nat->max xs ys))
                     (lambda () (replicate 2 (choose-list choose-digit))))

(chooser->generate-2 "list-map2-min" (choose-list choose-digit) (invert-list invert-digit) (lambda (xs ys) (list->map2 nat->min xs ys))
                     (lambda () (replicate 2 (choose-list choose-digit))))


==> anc/tasks/ltree.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "std/ltree.dodona")
(import "tasks/util.dodona")

(chooser->generate-1 "ltree-n-inner-nodes" choose-nat invert-nat ltree->n-inner-nodes (choose-ltree choose-digit))

(chooser->generate-1 "ltree-n-leafs" choose-nat invert-nat ltree->n-leafs (choose-ltree choose-digit))

(chooser->generate-1 "ltree-n-nodes-total" choose-nat invert-nat ltree->n-nodes-total (choose-ltree choose-digit))

(chooser->generate-1 "ltree-depth" choose-nat invert-nat ltree->depth (choose-ltree choose-digit))

(chooser->generate-2 "ltree-leaf-path" choose-digit invert-digit ltree->path
                     (lambda () (let* ((t ((choose-ltree choose-digit)))
                                       (path ((choose-ltree-lpath-for t))))
                                  (list path t))))

(chooser->generate-2 "ltree-path" (choose-ltree choose-digit) (invert-ltree invert-digit) ltree->path
                     (lambda () (let* ((t ((choose-ltree choose-digit)))
                                       (path ((choose-ltree-path-for t))))
                                  (list path t))))

(chooser->generate-2 "ltree-count-leaves-exact" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list (eq-to? (choose-digit)) ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-count-leaves-even" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list nat->even? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-count-leaves-odd" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list nat->odd? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-count-leaves-0-mod-3" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list nat->0-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-count-leaves-1-mod-3" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list nat->1-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-count-leaves-2-mod-3" choose-nat invert-nat ltree->count-leaves
                     (lambda () (list nat->2-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-exact" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list (eq-to? (choose-digit)) ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-even" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list nat->even? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-odd" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list nat->odd? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-0-mod-3" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list nat->0-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-1-mod-3" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list nat->1-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-contains-leaf-2-mod-3" choose-bool invert-bool ltree->contains-leaf?
                     (lambda () (list nat->2-mod-3? ((choose-ltree choose-digit)))))

(chooser->generate-2 "ltree-map-digit-add1"   (choose-ltree choose-int) (invert-ltree invert-int) ltree->map (lambda () (list nat->add1 ((choose-ltree choose-digit)))))
(chooser->generate-2 "ltree-map-digit-add2"   (choose-ltree choose-int) (invert-ltree invert-int) ltree->map (lambda () (list nat->add2 ((choose-ltree choose-digit)))))
(chooser->generate-2 "ltree-map-digit-sub1"   (choose-ltree choose-int) (invert-ltree invert-int) ltree->map (lambda () (list nat->sub1 ((choose-ltree choose-digit)))))
(chooser->generate-2 "ltree-map-digit-dbl"    (choose-ltree choose-int) (invert-ltree invert-int) ltree->map (lambda () (list nat->dbl ((choose-ltree choose-digit)))))

(chooser->generate-1 "ltree-leaves" (choose-list choose-digit) (invert-list invert-digit) ltree->leaves
                     (choose-ltree choose-digit))

(chooser->generate-1 "ltree-foldl-leaves-and"   choose-bool invert-bool (lambda (t) (foldl bool->and  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-or"    choose-bool invert-bool (lambda (t) (foldl bool->or   #f (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-xor"   choose-bool invert-bool (lambda (t) (foldl bool->xor  #f (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-xor-t" choose-bool invert-bool (lambda (t) (foldl bool->xor  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-nxor"  choose-bool invert-bool (lambda (t) (foldl bool->nxor #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-nor"   choose-bool invert-bool (lambda (t) (foldl bool->nor  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldl-leaves-nand"  choose-bool invert-bool (lambda (t) (foldl bool->nand #f (ltree->leaves t))) (choose-ltree choose-bool))

(chooser->generate-1 "ltree-foldr-leaves-and"   choose-bool invert-bool (lambda (t) (foldr bool->and  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-or"    choose-bool invert-bool (lambda (t) (foldr bool->or   #f (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-xor"   choose-bool invert-bool (lambda (t) (foldr bool->xor  #f (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-xor-t" choose-bool invert-bool (lambda (t) (foldr bool->xor  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-nxor"  choose-bool invert-bool (lambda (t) (foldr bool->nxor #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-nor"   choose-bool invert-bool (lambda (t) (foldr bool->nor  #t (ltree->leaves t))) (choose-ltree choose-bool))
(chooser->generate-1 "ltree-foldr-leaves-nand"  choose-bool invert-bool (lambda (t) (foldr bool->nand #f (ltree->leaves t))) (choose-ltree choose-bool))


==> anc/tasks/planted.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "std/church.dodona")
(import "tasks/util.dodona")

;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;
;; Generate some kind of tree with a single `true-leaf` at the leaves
;; Examples:
;; - [if-tree] if (choose-bool) ... ...
;; - [church-tree] (cpair ... ...)
;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;;

(define (choose-planted-sat-aux sat? true-leaf false-leaf node fuel)
  (if (or (= fuel 0) (choose-bool))
      (if sat? `(,true-leaf ())  `(,false-leaf ()))
      (if sat?
          (let ((then? (choose-bool)))
            (let ((then-data (choose-planted-sat-aux (and sat? then?)       true-leaf false-leaf node (- fuel 1)))
                  (else-data (choose-planted-sat-aux (and sat? (not then?)) true-leaf false-leaf node (- fuel 1))))
              (list (node (first then-data) (first else-data))
                    (if then? (cons 1 (second then-data)) (cons 0 (second else-data))))))
          (let ((then-data (choose-planted-sat-aux #f true-leaf false-leaf node (- fuel 1)))
                (else-data (choose-planted-sat-aux #f true-leaf false-leaf node (- fuel 1))))
            (list (node (first then-data) (first else-data))
                  (list))))))

(define (choose-planted-sat-tree true-leaf false-leaf node fuel)
  (lambda ()
    (choose-planted-sat-aux #t true-leaf false-leaf node fuel)))

(define *fuel* 10)

(define (gen-data task-name choose-pst build-thunk)
  (printf "[planted] %s" task-name)
  (for-each-tqdm (enum choose-pst (opts-for task-name))
                 (lambda (trace-pst-trace)
              (let ((pst (first (second trace-pst-trace)))
                    (trace (second (second trace-pst-trace))))
                (replay (build-thunk pst) trace (opts-for task-name))))))


(define (walk leaf? tgt? fst snd t)
  (if (leaf? t)
      (if (tgt? t) #t (deadend))
      (walk leaf? tgt? fst snd ((if (choose-bool) fst snd) t))))

(define (church-bool-pair-tree->walk tgt t)
  (walk boolean? (eq-to? tgt) church->fst church->snd t))

(define (church-bool-list-btree->walk tgt t)
  (walk boolean? (eq-to? tgt) church->first (lambda (xs) (church->first (church->rest xs))) t))

(define *tasks*
  (list
   (list "planted-ite-deadend"
         (choose-planted-sat-tree #t '(deadend)
                                  (lambda (x y) `(if (choose-bool) ,x ,y))
                                  *fuel*)
         (lambda (t) (eval `(lambda () ,t))))

   (list "planted-ite-true"
         (choose-planted-sat-tree #t #f
                                  (lambda (x y) `(if (choose-bool) ,x ,y))
                                  *fuel*)
         (lambda (t) (eval `(lambda () (if ,t #t (deadend))))))

   (list "planted-ite-false"
         (choose-planted-sat-tree #f #t
                                  (lambda (x y) `(if (choose-bool) ,x ,y))
                                  *fuel*)
         (lambda (t) (eval `(lambda () (if (not ,t) #t (deadend))))))

   (list "planted-church-bool-pair-tree-true"
         (choose-planted-sat-tree #t #f
                                  church->pair
                                  *fuel*)
         (lambda (t) (eval `(lambda () (church-bool-pair-tree->walk #t ,t)))))

   (list "planted-church-bool-pair-tree-false"
         (choose-planted-sat-tree #f #t
                                  church->pair
                                  *fuel*)
         (lambda (t) (eval `(lambda () (church-bool-pair-tree->walk #f ,t)))))

   (list "planted-church-bool-list-btree-true"
         (choose-planted-sat-tree #t #f
                                  (lambda (x y) (church->cons x (church->cons y church->nil)))
                                  *fuel*)
         (lambda (t) (eval `(lambda () (church-bool-list-btree->walk #t ,t)))))

   (list "planted-church-bool-list-btree-false"
         (choose-planted-sat-tree #f #t
                                  (lambda (x y) (church->cons x (church->cons y church->nil)))
                                  *fuel*)
         (lambda (t) (eval `(lambda () (church-bool-list-btree->walk #f ,t)))))
   ))


(for-each *tasks* (uncurry3 gen-data))


==> anc/tasks/poly-1.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/poly.dodona")

(let ((gen-horner (lambda (vars-name vars)
                    (chooser->generate-1 (+ "poly-horner-" vars-name)
                                         (choose-horner vars)
                                         (invert-horner vars)
                                         expr->horner
                                         (choose-poly vars (span 5))))))
  (gen-horner "w"    '(w))
  (gen-horner "x1x2" '(x1 x2))
  (gen-horner "xyz"  '(x y z)))


==> anc/tasks/poly-2.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/poly.dodona")

(let ((gen-horner-add (lambda (vars-name vars)
                        (chooser->generate-2 (+ "poly-horner-add-" vars-name)
                                             (choose-horner vars)
                                             (invert-horner vars)
                                             (lambda (e1 e2) (horner-add (expr->horner e1) (expr->horner e2)))
                                             (lambda ()
                                               (replicate 2 (choose-poly vars (span 5))))))))
  (gen-horner-add "w"    '(w))
  (gen-horner-add "x1x2" '(x1 x2))
  (gen-horner-add "xyz"  '(x y z)))


==> anc/tasks/poly-3.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/poly.dodona")

(let ((gen-horner-sub (lambda (vars-name vars)
                        (chooser->generate-2 (+ "poly-horner-sub-" vars-name)
                                             (choose-horner vars)
                                             (invert-horner vars)
                                             (lambda (e1 e2) (horner-sub (expr->horner e1) (expr->horner e2)))
                                             (lambda ()
                                               (replicate 2 (choose-poly vars (span 5))))))))
  (gen-horner-sub "w"    '(w))
  (gen-horner-sub "x1x2" '(x1 x2))
  (gen-horner-sub "xyz"  '(x y z)))


==> anc/tasks/poly-4.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/poly.dodona")

(let ((gen-horner-mul (lambda (vars-name vars)
                        (chooser->generate-2 (+ "poly-horner-mul-" vars-name)
                                             (choose-horner vars)
                                             (invert-horner vars)
                                             (lambda (e1 e2) (horner-mul (expr->horner e1) (expr->horner e2)))
                                             (lambda ()
                                               (replicate 2 (choose-poly vars (span 5))))))))
  (gen-horner-mul "w"    '(w))
  (gen-horner-mul "x1x2" '(x1 x2))
  (gen-horner-mul "xyz"  '(x y z)))


==> anc/tasks/poly-5.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "tasks/poly.dodona")

(let ((gen-horner-square (lambda (vars-name vars)
                        (chooser->generate-1 (+ "poly-horner-square-" vars-name)
                                             (choose-horner vars)
                                             (invert-horner vars)
                                             (lambda (e) (horner-pow (expr->horner e) 2))
                                             (choose-poly vars (span 5))))))
  (gen-horner-square "w"    '(w))
  (gen-horner-square "x1x2" '(x1 x2))
  (gen-horner-square "xyz"  '(x y z)))


==> anc/tasks/poly.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(import "std/choose.dodona")
(import "std/gen-util.dodona")
(import "std/bool.dodona")
(import "std/nat.dodona")
(import "std/list.dodona")
(import "std/poly.dodona")
(import "tasks/util.dodona")

(define (choose-poly vars coeffs) (choose-tree-fast (+ vars coeffs) *poly-nodes*))
(define (invert-poly vars coeffs) (invert-tree-fast (+ vars coeffs) *poly-nodes*))

(define (choose-horner vars)
  (lambda ()
    (if (choose-bool) (choose-int)
        (horner ((choose-horner vars)) (choice vars) (+ 1 (choose-nat)) ((choose-horner vars))))))

(define (invert-horner vars)
  (lambda (tgt)
    (if (number? tgt)
        (+ (invert-bool #t)
           (invert-int tgt))
        (+ (invert-bool #f)
           ((invert-horner vars) (horner-a tgt))
           ((invert-choice vars) (horner-x tgt))
           (invert-nat (- (horner-k tgt) 1))
           ((invert-horner vars) (horner-b tgt))))))


==> anc/tasks/util.dodona <==
;; Copyright (c) 2020 Microsoft Corporation. All rights reserved.
;; Released under Apache 2.0 license as described in the file LICENSE.
;; Authors: Daniel Selsam

(define *task-dir* "data/tasks/")

(define *task-opts*
  (list->pmap
   '(
     (max_results 500)
     (mode uniform)
     ;; (max_score 10.0)
     (verbose 1)
     )))

(define (opts-for task-name)
  (pmap-union (list->pmap `((task ,task-name) (filename ,(+ *task-dir* task-name ".pkl")))) *task-opts*))

(define (chooser->generate-1 task-name choose-output invert-output f choose-input)
  (printf "START %s..." task-name)
  (produce-app-1 choose-output invert-output (lambda () (list f (choose-input))) (opts-for task-name))
  (printf "END %s..." task-name))

(define (chooser->generate-2 task-name choose-output invert-output f choose-inputs)
  (printf "START %s..." task-name)
  (produce-app-2 choose-output invert-output (lambda () (cons f (choose-inputs))) (opts-for task-name))
  (printf "END %s..." task-name))


==> anc/test/__init__.py <==
#


==> anc/test/fast/__init__.py <==
#


==> anc/test/fast/test_dgt.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Jesse Michael Han

import time
import torch

from dodona.oracle.dgt import DGT
from dodona.oracle.module import OracleModule
from bin.train import parse_train_opts

def randbool(*size):
    return torch.randint(high=2, size=size, dtype=torch.bool)

def test_doesnt_crash():
    D = 128; H = 4; A = 32; T = 8

    dgt = DGT(n_layers=4, D=D,H=H,A=A,T=T, reuse_layer=False, seq_positions=True)

    B = 10
    L = 15
    NUM_EDGES = 100

    node_states = torch.rand(B,L,D)
    masks = randbool(B,L)
    batch_idxs = torch.randint(high=B, size=(NUM_EDGES,))
    edge_type_idxs = torch.randint(high=T, size=(NUM_EDGES,))
    src_idxs = torch.randint(high=L, size=(NUM_EDGES,))
    tgt_idxs = torch.randint(high=L, size=(NUM_EDGES,))
    edges = torch.stack((batch_idxs, edge_type_idxs, src_idxs, tgt_idxs)).transpose(0,1)
    result = dgt(node_states, edges, masks)


==> anc/test/fast/test_embedding_nd.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Jesse Michael Han

import torch
from dodona.oracle.nn_util import embedding_nd

def test_embedding_nd():
    idxs = torch.tensor([[0,0], [1,1], [2,2]], dtype=torch.long)
    weight = torch.rand(3,3)
    print("WEIGHT: ", weight)
    print(embedding_nd(idxs, weight))


==> anc/test/fast/test_lib.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.initial_env import mk_initial_env
from dodona.lang.eval import eval_file
import os

DIRS = ["std/"]
DODONA_SUFFIX = ".dodona"

def check_filename(filename):
    env = mk_initial_env()
    eval_file(filename=filename, env=env, verbose=0)

def test_lib():
    for dirname in DIRS:
        for root, dirs, files in os.walk(dirname):
            if root.endswith("tasks"): continue
            for file in files:
                if file.endswith(DODONA_SUFFIX) and not "slow" in file:
                    filename = os.path.join(root, file)
                    print(filename)
                    yield check_filename, filename


==> anc/test/fast/test_scatter_nd.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Jesse Michael Han

import numpy as np
import torch
import torch.nn as nn
import time

import tensorflow as tf

from dodona.oracle.nn_util import scatter_nd, scatter_add
from nose.tools import assert_equals, assert_true


def test_doesnt_crash():
    target_tensor = torch.zeros(5,5)
    idxs = torch.tensor([[0,0],[1,1],[1,1],[2,2],[3,3],[4,4]], dtype=torch.int64)
    src_tensor = torch.tensor([1,1,1,1,1,1], dtype=torch.float32)

    scattered = scatter_nd(idxs, src_tensor, (5,5), out=target_tensor)
    print("SCATTERED: ", scattered)
    flag = (scattered == torch.tensor([
        [1,0,0,0,0],
        [0,2,0,0,0],
        [0,0,1,0,0],
        [0,0,0,1,0],
        [0,0,0,0,1]
    ])).all()
    flag = bool(flag)
    assert_true(flag)

def test_doesnt_crash2():
    idxs = torch.tensor([[0, 0,0],[0, 1,1],[0, 1,1],[0, 2,2],[0, 3,3],[0, 4,4],
                         [1, 0,0],[1, 0,0],[1, 1,1],[1, 2,2],[1, 3,3],[1, 4,4]], dtype=torch.int64)
    src_tensor = torch.tensor([1,1,1,1,1,1,1,1,1,1,1,1], dtype=torch.float32)

    scattered = scatter_nd(idxs, src_tensor, (2,5,5), out=torch.zeros(size=(2,5,5)))
    print("SCATTERED: ", scattered)
    flag = (scattered == torch.tensor([[
        [1,0,0,0,0],
        [0,2,0,0,0],
        [0,0,1,0,0],
        [0,0,0,1,0],
        [0,0,0,0,1]
    ], [
        [2,0,0,0,0],
        [0,1,0,0,0],
        [0,0,1,0,0],
        [0,0,0,1,0],
        [0,0,0,0,1]
    ]]))
    print("FLAG: ", flag)
    reduced_flag = bool(flag.all())
    assert_true(reduced_flag)

def test_with_batch_dim():
    NUM_EDGES = int(1e4)
    NUM_EDGE_TYPES = 32
    NUM_HEADS = 8
    BATCH_SIZE= 32
    QUERY_LEN = KEY_LEN = 256
    edgeBiasParams = torch.randint(high=10, size=(NUM_EDGE_TYPES,NUM_HEADS)).to(torch.float32)
    batch_idxs = torch.randint(high=BATCH_SIZE, size=(NUM_EDGES,))
    src_idxs = torch.randint(high=QUERY_LEN, size=(NUM_EDGES,))
    tgt_idxs = torch.randint(high=KEY_LEN, size=(NUM_EDGES,))
    edge_type = torch.randint(high=NUM_EDGE_TYPES, size=(NUM_EDGES,))
    edgeInfos = torch.stack((edge_type, batch_idxs, src_idxs, tgt_idxs)).transpose(0,1)

    # edge
    attention_bias = edgeBiasParams[edge_type]
    attention_bias_idxs = edgeInfos[:,1:]
    print("ATTENTION_BIAS_IDXS SHAPE: ", attention_bias_idxs.size())


    # bias_shape = (attention_scores.size(0),) + attention_scores.size()[2:] + (attention_scores.size(1),)
    bias_shape = (BATCH_SIZE, QUERY_LEN, KEY_LEN, NUM_HEADS)
    print("BIAS SHAPE: ", bias_shape)

    bias = scatter_nd(attention_bias_idxs, attention_bias, bias_shape, freeze_last=True, out=torch.zeros(size=bias_shape, device=attention_bias.device))

    slow_bias = torch.zeros(bias_shape)

    for (b_idx, q_idx, k_idx), x in zip(attention_bias_idxs, attention_bias):
        slow_bias[b_idx, q_idx, k_idx] += x

    assert_true(int(bias.sum()) == int(attention_bias.sum()))
    sanity_check = (bias == slow_bias)
    assert_true(bool(slow_bias.sum() == bias.sum()))
    assert_true(bool(sanity_check.all()))

def test_perf():
    NUM_EDGES = int(1e7)
    OUTPUT_SIZE = (10000,10000)

    # pytorch scatter_nd
    # target_tensor = torch.rand(10000,10000)
    idxs = torch.randint(high=10000, size=(NUM_EDGES,2), device="cuda")
    src_tensor = torch.rand(NUM_EDGES, device="cuda")

    start = time.time()
    scattered = scatter_nd(idxs, src_tensor, OUTPUT_SIZE# , target_tensor
                           )
    elapsed = time.time() - start
    print("ELAPSED: ", elapsed)

    torch.cuda.empty_cache()

    # target_tensor = tf.random.uniform(shape=(10000,10000))

    idxs = tf.random.uniform(maxval=10000, shape=(NUM_EDGES, 2), dtype=tf.int64)
    src_tensor = torch.rand(NUM_EDGES)

    start = time.time()
    scattered = tf.scatter_nd(indices=idxs, updates=src_tensor, shape=OUTPUT_SIZE)
    elapsed = time.time() - start
    print("ELAPSED: ", elapsed)


==> anc/test/slow/__init__.py <==
#


==> anc/test/slow/test_dgt.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Jesse Michael Han

import time
import torch

from dodona.oracle.dgt import DGT
from dodona.oracle.module import OracleModule
from bin.train import parse_train_opts

def randbool(*size):
    return torch.randint(high=2, size=size, dtype=torch.bool)

def test_perf_all_attn():
    opts = parse_train_opts([])
    opts.set_attn = True
    opts.edge_attn = True
    opts.n_attn_layers = 12
    module = OracleModule(opts)

    # print("OPTS SET ATTN: ", opts.set_attn)

    dgt = module.dgt.cuda()

    # D = 128; H = 4; A = 32; T = 8; C = 8

    # dgt = DGT(n_layers=4, D=D,H=H,A=A,T=T, C=C)

    C = 8
    T = 64
    D = opts.embed_dim
    B = 256
    L = 150
    NUM_EDGES = 300
    start = time.time()
    for _ in range(10):

        node_states = torch.rand(B,L,D)
        masks = randbool(B,L)
        batch_idxs = torch.randint(high=B, size=(NUM_EDGES,))
        edge_type_idxs = torch.randint(high=T, size=(NUM_EDGES,))
        src_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        tgt_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        edges = torch.stack((batch_idxs, edge_type_idxs, src_idxs, tgt_idxs)).transpose(0,1)
        # print("EDGES: ", edges)

        node_states = node_states.to("cuda")
        edges = edges.to("cuda")
        masks = masks.to("cuda")

        result = dgt(node_states, edges, masks)
        del result
    elapsed = time.time() - start

    print("ELAPSED: ", elapsed)

def test_perf_set_attn():
    opts = parse_train_opts([])
    opts.set_attn = True
    opts.edge_attn = False
    opts.n_attn_layers = 12
    module = OracleModule(opts)

    # print("OPTS SET ATTN: ", opts.set_attn)

    dgt = module.dgt.cuda()

    # D = 128; H = 4; A = 32; T = 8; C = 8

    # dgt = DGT(n_layers=4, D=D,H=H,A=A,T=T, C=C)

    C = 8
    T = 64
    D = opts.embed_dim
    B = 256
    L = 150
    NUM_EDGES = 300
    start = time.time()
    for _ in range(10):

        node_states = torch.rand(B,L,D)
        masks = randbool(B,L)
        batch_idxs = torch.randint(high=B, size=(NUM_EDGES,))
        edge_type_idxs = torch.randint(high=T, size=(NUM_EDGES,))
        src_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        tgt_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        edges = torch.stack((batch_idxs, edge_type_idxs, src_idxs, tgt_idxs)).transpose(0,1)
        # print("EDGES: ", edges)

        node_states = node_states.to("cuda")
        edges = edges.to("cuda")
        masks = masks.to("cuda")

        result = dgt(node_states, edges, masks)
        del result
    elapsed = time.time() - start

    print("ELAPSED: ", elapsed)


def test_perf_edge_attn():
    opts = parse_train_opts([])
    opts.set_attn = False
    opts.edge_attn = True
    opts.n_attn_layers = 12
    module = OracleModule(opts)

    # print("OPTS SET ATTN: ", opts.set_attn)

    dgt = module.dgt.cuda()

    # D = 128; H = 4; A = 32; T = 8; C = 8

    # dgt = DGT(n_layers=4, D=D,H=H,A=A,T=T, C=C)

    C = 8
    T = 64
    D = opts.embed_dim
    B = 256
    L = 150
    NUM_EDGES = 300
    start = time.time()
    for _ in range(10):

        node_states = torch.rand(B,L,D)
        masks = randbool(B,L)
        batch_idxs = torch.randint(high=B, size=(NUM_EDGES,))
        edge_type_idxs = torch.randint(high=T, size=(NUM_EDGES,))
        src_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        tgt_idxs = torch.randint(high=L, size=(NUM_EDGES,))
        edges = torch.stack((batch_idxs, edge_type_idxs, src_idxs, tgt_idxs)).transpose(0,1)
        # print("EDGES: ", edges)

        node_states = node_states.to("cuda")
        edges = edges.to("cuda")
        masks = masks.to("cuda")

        result = dgt(node_states, edges, masks)
        del result
    elapsed = time.time() - start

    print("ELAPSED: ", elapsed)


==> anc/test/slow/test_lib.py <==
# Copyright (c) 2020 Microsoft Corporation. All rights reserved.
# Released under Apache 2.0 license as described in the file LICENSE.
# Authors: Daniel Selsam

from dodona.lang.initial_env import mk_initial_env
from dodona.lang.eval import eval_file
import os

STDLIB = "lib/"
DODONA_SUFFIX = ".dodona"

def check_filename(filename):
    env = mk_initial_env()
    eval_file(filename=filename, env=env, verbose=0)

def test_lib():
    for root, dirs, files in os.walk(STDLIB):
        for file in files:
            if file.endswith(DODONA_SUFFIX) and "slow" in file:
                filename = os.path.join(root, file)
                print(filename)
                yield check_filename, filename

